A note on solutions of the cuboid factor equations

A rational perfect cuboid is a rectangular parallelepiped whose edges and face diagonals are given by rational numbers and whose space diagonal is equal to unity. It is described by a system of four quadratic equations with respect to six variables. The cuboid factor equations were derived from these four equations by symmetrization procedure. They constitute a system of eight polynomial equations. Recently two sets of formulas were derived providing two solutions for the cuboid factor equations. These two solutions are studied in the present paper. They are proved to coincide with each other up to a change of parameters in them.

==> anc/Conversion_formulas.txt <==
This is the ancillary file Conversion_formulas.txt to the article 
"A note on solutions of the cuboid factor equations" 
by Ruslan Sharipov. 

The expressions w1 and w2 below represent the conversion formulas 
(3.5) and (3.8) from this article.

w1:=-3*(685569*c^19*b^8*w2^4+133843926636*c^13*b^12+63374886000*c^14
*b^12+2048004*b^15*c^22*w2^2+22950*c^20*b^9*w2^6+183889149696*b^11*c
^7-836500307328*b^14*c^4-4745288150568*b^14*c^11-3633483351312*b^14*
c^9+5419402710624*b^14*c^10-3045615601248*b^14*c^6+31914034425*b^14*
c^17-6535158651*b^14*c^18+2042498203200*b^14*c^5+24430896*b^15*c^21*
w2^4-228993122304*b^16*c^2*w2^2+839804018688*b^16*c^3*w2^2+3521556*b
^7*c^17+15054336*b^7*c^4-4583846246400*b^15*c^6+62264733696*b^15*c^2
+185216544*c^20*b^16+150169870944*c^15*b^16-1275882192*c^19*b^16+550
2079872*c^18*b^16-13307527584*c^17*b^16-133202880*c^16*b^16+72146731
29840*c^11*b^16-8953149184704*c^10*b^16-721419962976*c^14*b^16+21124
83567888*c^13*b^16-4476574592352*c^12*b^16-4262492160*c^6*b^16-16613
81280*b^7*c^8+277136640*b^7*c^7+436451328*b^7*c^6-225379584*b^7*c^5+
5396544*c^9*b^5-300744576*c^9*b^6+61819200*c^9*b^4-1112570640*c^10*b
^7+2045710080*c^9*b^7-128545056*c^10*b^5+224893584*c^10*b^6-202446*b
^12*c^22*w2^2-7787539584*c^10*b^8-48506688*c^5*b^8+1356783696*c^9*b^
8+5613572160*c^8*b^8-17321040*b^7*c^15-13639104*b^7*c^16-6573962592*
c^7*b^8+2852330112*c^6*b^8+55140761016*w2^6*b^15*c^12+10091251152*w2
^6*b^11*c^10-3654720*c^9*b^3-16024780800*b^15*c-45819924480*b^18*c^3
*w2^4-9136800*c^8*b^3-331444224*b^8*c^4+68739840*b^8*c^3+501645312*b
^17*w2^4+71663616*b^18*w2^4+489888*b^17*c^22*w2^2+11179244160*b^17*c
^18*w2^2-50632864128*b^17*c^17*w2^2+3240503304192*b^17*c^5*w2^2+2072
22624*b^17*c^20*w2^2-463085247744*b^17*c^15*w2^2+5593247251200*b^17*
c^9*w2^2+174493206720*b^17*c^16*w2^2-5583782615040*b^17*w2^2*c^6-751
8036798720*b^17*c^8*w2^2-908370837828*b^14*c^13+726264063*b^14*c^19+
2709701355312*b^14*c^12-72377559072*b^9*c^10*w2^2+96297984*b^9*c^2-1
08739584*b^9*c^3-2054668032*b^9*c^4+8136806400*b^9*c^5-10164289536*b
^9*c^6-6181951104*b^9*c^7-2593195674048*b^17*c^10*w2^2-1182449664*b^
18*c+12335846400*c^13*b^9-4480818912*c^14*b^9-79134408*c^11*b^6+8027
720784*c^11*b^8-3893769792*c^12*b^8+339195924*c^13*b^8+556285320*c^1
2*b^7-511427520*c^13*b^7-469877299920*b^17*c^14-49343385600*b^9*c^9+
30650387040*b^9*c^10-15325193520*b^9*c^12+35846551296*b^9*c^8+136752
145776*c^10*b^10-138292019280*c^11*b^10+68376072888*c^12*b^10-787927
4028*c^13*b^10-11459394000*c^14*b^10+112446792*c^12*b^6+701696520*c^
14*b^8+64272528*c^12*b^5+207672660*c^14*b^7+7045056*c^10*b^4-5227999
2*c^11*b^4+3522528*c^12*b^4-70262598528*c^6*b^10+124637468256*c^7*b^
10-91675152000*c^8*b^10-31517096112*c^9*b^10+19910448*c^10*b^3+60217
344*b^10*c+418659840*b^10*c^2-3856709376*b^10*c^3+7086082176*b^10*c^
4+11792039616*b^10*c^5-1349136*c^13*b^5-381024*c^10*b^2+34992*b^18*c
^22*w2^4-1154736*b^18*c^21*w2^4-342144*c^21*b^13-232794*c^22*b^13-11
493071856*b^11*c^15-2468975256*b^11*c^16+31195368*b^11*c^19+71663616
*b^18-25769664*b^5*c^6-2830464*c^9*b^2-18662400*b^6*c^5+244944*c^12*
b-489888*c^10*b+805302*c^16*b^5-707616*c^13*b^2-34607088*c^10*b^3*w2
^2+283042512*b^6*c^7-634813787088*c^12*b^12-1269627574176*c^10*b^12+
1203463260072*c^11*b^12-95481504*b^6*c^6+25316432064*c^17*b^17*w2^4-
5589622080*c^18*b^17*w2^4+231542623872*c^15*b^17*w2^4-469877299920*c
^14*b^17*w2^4-648298918512*c^12*b^17*w2^4-87246603360*c^16*b^17*w2^4
+5825900214000*b^15*c^10*w2^2+1894158756*b^11*c^17-429456816*b^11*c^
18-1885567656240*b^15*c^13-9193621759200*b^15*c^8+1846102362552*b^15
*c^12-3692204725104*b^15*c^10+7542270624960*b^15*c^9-311603604480*b^
15*c^4+7757869727232*b^15*c^7-18782928*c^7*b^4-34992*c^11-1154736*b^
18*c^21+130218*b^10*c^21*w2^4+979776*c^10*b*w2^2-18645552*b^16*c^21*
w2^4+2916*w2^6*c^14*b^3+7789841766*b^10*c^15-2195706204*b^10*c^16-15
065271*b^10*c^19+1419363*c^21*b^12+702432*b^16*c^22*w2^4-1088316*b^1
5*c^22*w2^4-14427*w2^6*c^15*b^4+654498*w2^4*c^16*b^5-2796623625600*b
^17*c^9+1296597837024*b^17*c^10+2791891307520*b^17*c^6+25316432064*b
^17*c^17-5589622080*b^17*c^18-1620251652096*b^17*c^5+699155906400*b^
17*c^13+911191680*b^17*c^19-648298918512*b^17*c^12-14370048*c^8*b^4-
16215883776*b^16*c-37091520*b^5*c^7+8449934271552*c^9*b^16-577135970
3808*c^8*b^16+2402717935104*c^7*b^16+94830870528*b^16*c^2-6625881*c^
21*b^14-103611312*c^20*b^17*w2^4+911191680*c^19*b^17*w2^4+7348320*c^
21*b^17*w2^4-291600*c^17*b^6-117612*c^18*b^7+268515*c^19*b^8+6563603
5020*c^14*b^11-154975742208*c^13*b^11-74341048320*b^15*c^3+114920271
9900*b^15*c^14+1764474679296*b^15*c^5+2434403160*b^15*c^18-275699168
64*b^15*c^17+143245195200*b^15*c^16-484866857952*b^15*c^15+180508698
936*c^12*b^11+9953280*b^11-361017397872*c^10*b^11+619902968832*c^9*b
^11-525088280160*c^8*b^11+79007208192*c^6*b^11-75186144*c^13*b^6-121
226160384*b^11*c^5+54970472448*b^11*c^4-7986014208*b^11*c^3-16821043
20*b^11*c^2+514584576*b^11*c+7409363963904*b^17*c^7*w2^2+561573*c^22
*b^14+52002*c^22*b^12+699155906400*c^13*b^17*w2^4+136834272*b^5*c^8-
3762358476480*b^13*c^10*w2^2-1576274791248*b^18*c^11-90963173664*b^1
8*c^15+246126204720*b^18*c^14-549336783600*b^18*c^13-1455410778624*b
^18*c^7-502524*b^11*c^21-45655*c^19*b^8*w2^6-608076*c^18*b^7*w2^4-34
992*c^11*w2^4+501645312*b^17+4502020176*c^10*b^7*w2^2+424764*c^19*b^
9+913680*b^3*c^13-9955224*b^3*c^12+15454800*b^4*c^13+1142100*c^14*b^
3-1173933*c^15*b^4-6630494112*b^18*c^17*w2^4-90963173664*b^18*c^15*w
2^4-549336783600*b^18*c^13*w2^4+246126204720*b^18*c^14*w2^4+27420361
056*b^18*c^16*w2^4+350355456*b^13*c+3583830710304*b^13*c^8-447978838
788*b^13*c^14-2121163298496*b^13*c^7+56914974*b^13*c^20+132572706156
*b^13*c^15-13678690158*b^13*c^16+158432080896*b^13*c^3-29140466688*b
^13*c^2+878225588496*b^13*c^13-940046355360*b^13*c^12-95175487539*b^
14*c^16-6213210624*b^14*c^2+185923600128*b^14*c^3+106500096*b^12-233
265070080*b^17*w2^4*c^3-1161055296*c^13*b^9*w2^6+23261409792*c^13*b^
9*w2^4+406261440*c^14*b^9*w2^6-8289268128*c^14*b^9*w2^4+5262440*c^11
*b^6*w2^6-218366232*c^11*b^6*w2^4-931863824*c^11*b^8*w2^6+1697855524
8*c^11*b^8*w2^4+459945824*c^12*b^8*w2^6-8268897408*c^12*b^8*w2^4-506
31780*c^13*b^8*w2^6+764630748*c^13*b^8*w2^4-54922968*c^12*b^7*w2^6+3
495312*b^2*c^11-190512*b^2*c^12-410872662*b^8*c^15+89135316*b^8*c^16
+5239753668*b^13*c^15*w2^6+37687099392*b^16*w2^2*c+244944*w2^4*c^12*
b+27420361056*b^18*c^16-178984080*b^18*c^19+18090864*b^18*c^20-81487
872*b^14*w2^6+2014672896*b^14*w2^4-1646604288*b^13*w2^2-72598194*b^1
3*c^20*w2^2+21395664*w2^4*c^10*b^3+24480*w2^6*b^11*c^21+159702452294
4*b^13*c^10*w2^4-52784*c^17*b^6*w2^6-1699623*b^14*c^22*w2^2+12965978
37024*b^17*c^10*w2^4-1796256*b^4*c^14+9262522368*b^18*c^2+2037510886
752*b^18*c^10-2197347134400*b^18*c^9+1969009637760*b^18*c^8-45819924
480*b^18*c^3+9262522368*b^18*c^2*w2^4-757917*b^8*c^17+386371944*b^9*
c^15+317634048*b^9*c^16-127137600*b^9*c^17-2589408*b^8*c^18-13983118
12800*w2^2*c^13*b^17-15835824*b^16*c^21+614304*b^16*c^22+15649200*b^
15*c^21+7348320*b^17*c^21-4860*b^11*c^22+715471626240*b^17*c^4+34992
*b^18*c^22+877451553792*b^18*c^6-424351623168*b^18*c^5+160616079360*
b^18*c^4+437718085056*b^13*c^6-6030993672*b^13*c^17+3040780014*b^13*
c^18-6784902144*b^14*c+253477020816*b^14*c^8+31684627602*b^14*c^14+2
454124507344*b^14*c^7-12135177*b^14*c^20+153382781709*b^14*c^15-3512
902353984*b^13*c^9-851681765376*b^16*c^5+704266223616*b^16*c^4-32662
5841152*b^16*c^3-254968694784*w2^6*b^15*c^6-9370*w2^6*b^12*c^22-3978
9*w2^6*b^14*c^22+974817*w2^6*b^14*c^21-2796623625600*b^17*c^9*w2^4+2
791891307520*b^17*c^6*w2^4-747324*b^11*c^21*w2^4-188082*c^20*b^9+328
5360*c^20*b^11+1254813120*b^18*c^18+1018755443376*b^18*c^12-66304941
12*b^18*c^17-121610808*c^20*b^15+290394720*c^19*b^15-1620251652096*b
^17*c^5*w2^4+715471626240*b^17*c^4*w2^4-3704681981952*b^17*c^7*w2^4-
618875316*b^13*c^19+385983595008*b^13*c^5-389219841792*b^13*c^4-1710
4284*b^5*c^14+2318220*b^5*c^15-244944*b^17*c^22-780516*b^15*c^22-872
46603360*b^17*c^16+53048991744*b^17*c^2-233265070080*b^17*c^3-752467
9680*b^17*c+3759018399360*b^17*c^8-3704681981952*b^17*c^7-103611312*
b^17*c^20+231542623872*b^17*c^15+58752*c^18*b^7*w2^6-2912950107000*w
2^2*c^12*b^15+2918175009408*w2^2*c^13*b^15-1710979598844*w2^2*c^14*b
^15+152549443584*w2^6*b^15*c^5+357968160*b^18*c^19*w2^2-88592687280*
b^14*c^8*w2^2+5306427254304*b^14*c^6*w2^2-4579722145008*b^14*c^7*w2^
2+6205855988592*b^14*c^9*w2^2-119969181*b^14*c^20*w2^2-286232634063*
b^14*c^15*w2^2+165825851697*b^14*c^16*w2^2-510593301*b^14*c^19*w2^2-
51372437139*b^14*c^17*w2^2+8944097193*b^14*c^18*w2^2-130711885056*b^
14*c^3*w2^2+27318684672*b^14*c*w2^2-61424220672*b^14*c^2*w2^2+727401
6*w2^6*c^10*b^5+254803968*w2^6*b^16*c+329679880704*w2^6*b^15*c^7-327
637817568*w2^6*b^15*c^8+828112896*w2^6*b^15*c-21166299648*b^13*c^5*w
2^6+584489295360*b^13*c^5*w2^4+1797901056*b^13*c^4*w2^6-403860854016
*b^13*c^4*w2^4+3202587648*b^13*c^3*w2^6+125576395776*b^13*c^3*w2^4-1
973597184*b^13*c^2*w2^6-9032463360*b^13*c^2*w2^4-68063739840*b^13*c^
9*w2^6-2580480*b^11*w2^6+35758080*b^11*w2^4+789744864*c^7*b^8*w2^6-3
77590400*c^6*b^8*w2^6+6322079616*c^6*b^8*w2^4+217728*c^9*b^3*w2^6-47
95200*c^9*b^3*w2^4-23328*c^8*b^3*w2^6-9359712*c^8*b^3*w2^4+44795392*
b^8*c^4*w2^6-760820736*b^8*c^4*w2^4-11687680*b^8*c^3*w2^6-1410664579
2*c^7*b^8*w2^4-11278075068*b^13*c^14*w2^6-344690361900*b^13*c^14*w2^
4+17015934960*b^13*c^13*w2^6+724042529712*b^13*c^13*w2^4-15739424352
*b^13*c^12*w2^6-798512261472*b^13*c^12*w2^4+103993346724*c^13*b^12*w
2^4-1895388064*c^14*b^12*w2^6+82170308208*c^14*b^12*w2^4+1123875072*
b^11*c^7*w2^6+176175869184*b^11*c^7*w2^4-528336*b^7*c^17*w2^6+843800
4*b^7*c^17*w2^4+3399941284*c^13*b^12*w2^6+1144844440704*b^14*c^4*w2^
2-3287835976896*b^14*c^5*w2^2+1551463997148*b^14*c^13*w2^2-110740859
10*b^14*c^14*w2^2+4042412972352*b^13*c^7*w2^2+84026634084*b^13*c^15*
w2^4+2115716310*b^13*c^16*w2^4-12510108*b^13*c^19*w2^6-490532796*b^1
3*c^19*w2^4+8293580928*c^18*b^16*w2^4-1685076048*c^19*b^16*w2^4+2278
34208*c^20*b^16*w2^4-407502*c^20*b^9*w2^4+175505664*b^8*c^3*w2^4-117
50400*b^9*c^2*w2^6+208641024*b^9*c^2*w2^4+24689664*b^9*c^3*w2^6-3493
69344*b^9*c^3*w2^4+172654848*b^9*c^4*w2^6-3675343104*b^9*c^4*w2^4-79
5723264*b^9*c^5*w2^6+15676720128*b^9*c^5*w2^4+1098420480*b^9*c^6*w2^
6-20653936128*b^9*c^6*w2^4+380032128*b^9*c^7*w2^6-9560981376*b^9*c^7
*w2^4+3311065092096*b^16*w2^2*c^5-1687845834*b^13*c^16*w2^6-489888*b
*c^12*w2^2+804006*b^13*c^22*w2^2+1880092710720*b^13*c^10-11028152203
2*w2^6*b^15*c^10-4399990632*b^11*c^17*w2^2+970475256*b^11*c^18*w2^2+
55405296*c^7*b^4*w2^2-17933360202*b^10*c^15*w2^2+5003057772*b^10*c^1
6*w2^2+37079505*b^10*c^19*w2^2-5868288*c^8*b^4*w2^2-1093824*b^5*c^7*
w2^2+3462831*b^4*c^15*w2^2-143327232*b^18*w2^2+58171804704*c^10*b^9*
w2^4-2354170608*c^10*b^7*w2^4-3019194*b^5*c^16*w2^2-489888*c^10*w2^4
*b+69984*c^11*w2^2+7967771712*w2^6*c^16*b^15-2383585056*w2^6*c^17*b^
15+544741848*w2^6*c^18*b^15+17076189312*w2^6*c^15*b^16-5230930752*w2
^6*c^16*b^16+100882402560*w2^6*c^13*b^16+287317492416*w2^6*c^11*b^16
-186043622688*w2^6*c^12*b^16-45619187040*w2^6*c^14*b^16+58806*c^21*b
^10+17690157*b^6*c^15-7293402*b^6*c^14-2983797*b^6*c^16+1177085304*c
^12*b^7*w2^4-1087842816*c^13*b^7*w2^4+4644221184*b^9*c^9*w2^6-930456
39168*b^9*c^9*w2^4+1460592432*b^9*c^12*w2^6-29085902352*b^9*c^12*w2^
4-3250091520*b^9*c^8*w2^6+66314145024*b^9*c^8*w2^4-7690886768*c^10*b
^10*w2^6+209740957008*c^10*b^10*w2^4+8079963920*c^11*b^10*w2^6-21490
7131248*c^11*b^10*w2^4-3845443384*c^12*b^10*w2^6+104870478504*c^12*b
^10*w2^4+55232352*c^13*b^7*w2^6-4075021773504*b^18*c^10*w2^2+817695*
c^20*b^10-1182449664*b^18*w2^4*c-717984*w2^4*c^13*b^2-2771172*b^3*c^
14*w2^2+1508544*b^2*c^13*w2^2+214996124*c^13*b^10*w2^6+807946768*c^1
4*b^10*w2^6-19141053744*c^14*b^10*w2^4-9178824*c^12*b^6*w2^6+2300684
40*c^12*b^6*w2^4-77724488*c^14*b^8*w2^6+1471979544*c^14*b^8*w2^4-363
7008*c^12*b^5*w2^6+84554928*c^12*b^5*w2^4-26954316*c^14*b^7*w2^6+462
148812*c^14*b^7*w2^4-732096*c^10*b^4*w2^6-9944793060*c^13*b^10*w2^4+
147270*b^12*c^22*w2^4+983727*b^14*c^22*w2^4-16891083*b^14*c^21*w2^4-
27180036*b^12*c^20-64496270493*b^12*c^15+25314289776*b^12*c^16+13581
5373*b^12*c^19-4962860199*b^12*c^17+174518226*b^12*c^18+184250619*b^
10*c^17+55360017*b^10*c^18-18525044736*b^18*w2^2*c^2+3152549582496*b
^18*c^11*w2^2-2037510886752*b^18*c^12*w2^2-492252409440*b^18*c^14*w2
^2+91639848960*b^18*c^3*w2^2-69984*b^18*c^22*w2^2-2509626240*b^18*c^
18*w2^2+13260988224*b^18*c^17*w2^2+848703246336*b^18*c^5*w2^2-361817
28*b^18*c^20*w2^2+181926347328*b^18*c^15*w2^2+2364899328*b^18*w2^2*c
+1150101504*b^14-2871936*c^9*b^2*w2^4+491994*b^9*c^20*w2^2+222887116
8*b^15*w2^4+3155162922*b^13*c^18*w2^4-808704*w2^6*b^15*c^21+9414720*
c^10*b^4*w2^4-60908904*c^11*b^4*w2^4-366048*c^12*b^4*w2^6+4707360*c^
12*b^4*w2^4+3479640704*c^6*b^10*w2^6-103754103936*c^6*b^10*w2^4-7547
132384*c^7*b^10*w2^6+196745973792*c^7*b^10*w2^4+6463574144*c^8*b^10*
w2^6-153128429952*c^8*b^10*w2^4+859984496*c^9*b^10*w2^6-39779172240*
c^9*b^10*w2^4-7473152*b^10*c*w2^6+133343232*b^10*c*w2^4-7869952*b^10
*c^2*w2^6+501680640*b^10*c^2*w2^4+1516824*c^11*b^4*w2^6+18090864*b^1
8*c^20*w2^4-1139057109504*c^8*b^12*w2^2-1722977996544*c^6*b^12*w2^2+
2237604876144*c^7*b^12*w2^2-1097711512272*c^9*b^12*w2^2-17460*b^11*c
^22*w2^4+1438580736*b^16*w2^4-4194312192*b^15*w2^2+1600992*b^6*c^17*
w2^2+1169964*w2^4*c^14*b^3-1167975*w2^4*c^15*b^4-518094*b^13*c^22*w2
^4+57692628*b^12*c^20*w2^2+139850304759*b^12*c^15*w2^2-53843062392*b
^12*c^16*w2^2-320996007*b^12*c^19*w2^2+10129245237*b^12*c^17*w2^2-18
6457086*b^12*c^18*w2^2-381574665*b^10*c^17*w2^2-143231679*b^10*c^18*
w2^2-82174977792*b^12*c^3*w2^2-2211701760*b^12*c*w2^2+29538625536*b^
12*c^2*w2^2-23866507008*b^12*c^4*w2^2+648271695168*b^12*c^5*w2^2+920
030832*b^6*c^8*w2^2-36799758*b^9*c^18*w2^2+106582509936*b^14*c^8*w2^
6-752250163536*b^14*c^8*w2^4-50338869408*b^14*c^6*w2^6+1368783679075
2*b^15*c^8*w2^2+1263251666952*b^15*c^12*w2^4-460775948688*w2^4*b^11*
c^10-7298*w2^6*b^10*c^21+4394694268800*b^18*c^9*w2^2-54840722112*b^1
8*c^16*w2^2-1754903107584*b^18*w2^2*c^6-3938019275520*b^18*c^8*w2^2+
1098673567200*b^18*c^13*w2^2+31478848704*w2^6*b^13*c^10+1598496768*b
^15+1258094592*b^16+2910821557248*b^18*c^7*w2^2-414609408*b^12*w2^2+
998212608*b^14*c*w2^6-17296468992*b^14*c*w2^4-5609111040*b^14*c^2*w2
^6+52474415616*b^14*c^2*w2^4-42243477120*b^14*c^4*w2^6-397624993920*
b^14*c^4*w2^4+61956821952*b^14*c^5*w2^6+1396313424576*b^14*c^5*w2^4-
16836048*b^6*c^7*w2^6+477688176*b^6*c^7*w2^4-274427878068*c^13*b^12*
w2^2-142382138688*c^14*b^12*w2^2-389392655616*b^11*c^7*w2^2-8495928*
b^7*c^17*w2^2+14017536*b^7*c^4*w2^2+4178648736*b^7*c^8*w2^2+35941708
8*b^7*c^7*w2^2-11010991824*b^11*c^15*w2^4-4456000152*b^11*c^16*w2^4+
1322928*b^11*c^19*w2^6+19316232*b^11*c^19*w2^4-1092672*b^5*c^6*w2^6-
20943936*b^5*c^6*w2^4-3378176*b^6*c^5*w2^6+4503552*b^6*c^5*w2^4+2059
28208*b^11*c^16*w2^6+670383944352*w2^2*c^15*b^15+255316736*b^10*c^3*
w2^6-718235264*b^10*c^4*w2^6+14012587392*b^10*c^4*w2^4+22854464*b^10
*c^5*w2^6+11679316032*b^10*c^5*w2^4+1007568*c^13*b^5*w2^6-2762928*c^
13*b^5*w2^4+15552*c^10*b^2*w2^6-453600*c^10*b^2*w2^4-70242192*b^11*c
^15*w2^6-6352219392*b^10*c^3*w2^4-109512*b^7*c^18*w2^2-44828640*b^15
*c^21*w2^2-229392*w2^6*c^10*b^3-1391904*b^16*c^22*w2^2-60019841376*w
2^6*b^15*c^13+40954727196*w2^6*b^15*c^14-720755973*b^14*c^15*w2^6+15
7588148871*b^14*c^15*w2^4-1573089669*b^14*c^16*w2^6-78292666809*b^14
*c^16*w2^4+74117241*b^14*c^19*w2^6-45450531*b^14*c^19*w2^4+968075343
*b^14*c^17*w2^6+21817397259*b^14*c^17*w2^4-330027165*b^14*c^18*w2^6-
3106445265*b^14*c^18*w2^4+18974013696*b^14*c^3*w2^6-11635335936*b^14
*c^3*w2^4-733536*b^4*c^14*w2^2-6776649*b^8*c^17*w2^2-749535768*b^9*c
^15*w2^2-805104360*b^9*c^16*w2^2+307488312*b^9*c^17*w2^2+7022268*b^8
*c^18*w2^2-9233352*c^20*b^11*w2^2+43832340*b^5*c^14*w2^2+68364*b^5*c
^15*w2^2-59636007*b^6*c^15*w2^2+115003854*b^6*c^14*w2^2+4289031*b^6*
c^16*w2^2-1849689*c^20*b^10*w2^2-10955295*b^14*c^20*w2^6+102489093*b
^14*c^20*w2^4-2505365337888*b^14*c^6*w2^4-11532095568*b^14*c^7*w2^6+
2521410381936*b^14*c^7*w2^4-186001330608*b^14*c^9*w2^6-1841570185392
*b^14*c^9*w2^4-4779099368208*b^14*c^12*w2^2-9558198736416*b^14*c^10*
w2^2+8427670273944*b^14*c^11*w2^2+34768735488*b^12*c^3+1453427712*b^
12*c-13916178432*b^12*c^2+22338332928*b^12*c^4-317623052736*b^12*c^5
+53048991744*b^17*w2^4*c^2-7524679680*b^17*w2^4*c-1870827300864*b^15
*w2^4*c^6+70368*c^17*b^6*w2^4+3854682*b^13*c^20*w2^6+17641530*b^13*c
^20*w2^4+2037510886752*b^18*c^10*w2^4+877451553792*b^18*c^6*w2^4+160
616079360*b^18*c^4*w2^4-424351623168*b^18*c^5*w2^4-1455410778624*b^1
8*c^7*w2^4-321232158720*b^18*c^4*w2^2-1822383360*b^17*c^19*w2^2+1504
9359360*b^17*w2^2*c-106097983488*b^17*w2^2*c^2+1296597837024*b^17*c^
12*w2^2+939754599840*b^17*c^14*w2^2+466530140160*b^17*c^3*w2^2-16341
62688*b^7*c^6*w2^2+264762432*c^9*b^5*w2^2+294632640*c^9*b^6*w2^2-116
598528*c^9*b^4*w2^2-6947088768*c^9*b^7*w2^2-1080007344*c^10*b^6*w2^2
+19816152768*c^10*b^8*w2^2-433705536*c^5*b^8*w2^2-1624524336*c^9*b^8
*w2^2-16322053824*c^8*b^8*w2^2-22463568*b^7*c^15*w2^2+51067584*b^7*c
^16*w2^2+16972740000*c^7*b^8*w2^2-6347583360*c^6*b^8*w2^2+543739392*
b^7*c^5*w2^2+1289385216*w2^6*c^17*b^16+28188*w2^6*b^15*c^22-7776*w2^
6*b^16*c^22-249454080*w2^6*c^18*b^16-1232296187904*b^15*w2^2*c^5-134
8866*b^9*c^18*w2^6+28713618*b^9*c^18*w2^4-15163104512*c^8*b^12*w2^6+
657362465664*c^8*b^12*w2^4+3818874112*c^6*b^12*w2^6+787116678144*c^6
*b^12*w2^4+7281915088*c^7*b^12*w2^6-1116780254832*c^7*b^12*w2^4+1359
9765136*c^9*b^12*w2^6+415973386896*c^9*b^12*w2^4+1344311569584*c^12*
b^12*w2^2+2688623139168*c^10*b^12*w2^2-2558809839384*c^11*b^12*w2^2+
137248992*b^6*c^6*w2^2-592461*b^8*c^19*w2^2+136346001408*b^15*w2^4*c
^5-57729024*w2^6*b^15-15925248*w2^6*b^16-58347216*b^6*c^8+36469440*w
2^6*c^19*b^16-3786912*w2^6*c^20*b^16-169109856*c^10*b^5*w2^4-1909304
5248*b^16*w2^4*c+4258573429248*b^15*w2^4*c^7-5722725098016*b^15*w2^4
*c^8-25017237504*b^15*w2^4*c-62208*c^9*b^3*w2^2+22169376*c^8*b^3*w2^
2+898850304*b^8*c^4*w2^2-151670016*b^8*c^3*w2^2-251900928*b^9*c^2*w2
^2+383284224*b^9*c^3*w2^2+4710369024*b^9*c^4*w2^2-19679251968*b^9*c^
5*w2^2+25763339520*b^9*c^6*w2^2+11992572288*b^9*c^7*w2^2-28956284352
*c^13*b^9*w2^2+10330504128*c^14*b^9*w2^2+10923336*w2^6*c^20*b^15-510
912*w2^6*b^13*c^21-252650810772*b^13*c^15*w2^2+21923234658*b^13*c^16
*w2^2+1095986700*b^13*c^19*w2^2-2526503333904*b^15*c^10*w2^4+1605209
4*b^9*c^18-169182*b^10*c^21*w2^2+34146*w2^6*c^16*b^5+3759018399360*b
^17*c^8*w2^4-7189407*b^6*c^16*w2^4-15371*c^20*b^10*w2^6+979845*c^20*
b^10*w2^4+391148*b^12*c^20*w2^6-31070652*b^12*c^20*w2^4+455119693*b^
12*c^15*w2^6-69798765927*b^12*c^15*w2^4+119339816*b^12*c^16*w2^6+245
97396192*b^12*c^16*w2^4-8156477*b^12*c^19*w2^6+214708695*b^12*c^19*w
2^4-134464889*b^12*c^17*w2^6-3775290069*b^12*c^17*w2^4+47661590*b^12
*c^18*w2^6-272500458*b^12*c^18*w2^4+357101*b^10*c^17*w2^6+4590452736
0*b^15*w2^2*c+182489313*b^10*c^17*w2^4-5611213*b^10*c^18*w2^6+109473
339*b^10*c^18*w2^4-2088058112*b^12*c^3*w2^6+54965425920*b^12*c^3*w2^
4+79377408*b^12*c*w2^6+661791744*b^12*c*w2^4+200267776*b^12*c^2*w2^6
-15908173824*b^12*c^2*w2^4+6100683520*b^12*c^4*w2^6-34880058624*b^12
*c^4*w2^4-8605752896*b^12*c^5*w2^6-241618564416*b^12*c^5*w2^4-126602
72*b^6*c^8*w2^6-33664368*b^6*c^8*w2^4-364953496320*w2^6*b^16*c^8-922
31136*w2^6*c^19*b^15-178984080*c^19*b^18*w2^4+1254813120*c^18*b^18*w
2^4+476762112*b^13+506999088000*c^8*b^12+810057272832*c^6*b^12-10319
40327888*c^7*b^12+535375706544*c^9*b^12+248832*w2^6*b^16*c^21-540003
672*c^12*b^6*w2^2-16489008*c^12*b^5*w2^2-522331092*c^14*b^7*w2^2+238
82688*c^10*b^4*w2^2+59357448*c^11*b^4*w2^2+11941344*c^12*b^4*w2^2+16
0097848704*c^6*b^10*w2^2-286933763232*c^7*b^10*w2^2+212880299904*c^8
*b^10*w2^2+67734133200*c^9*b^10*w2^2-173242368*b^10*c*w2^2-947040768
*b^10*c^2*w2^2+9492353280*b^10*c^3*w2^2-18333654912*b^10*c^4*w2^2-24
420778560*b^10*c^5*w2^2-2040256728*c^14*b^8*w2^2+58463353152*w2^4*c^
16*b^15-2130406272*w2^4*c^17*b^15-3400208280*w2^4*c^18*b^15-39807451
296*c^15*b^16*w2^4+58155039936*c^16*b^16*w2^4+240079365504*w2^6*b^15
*c^9-31930122240*w2^6*b^16*c^4-1938898944*w2^6*b^16*c^2+9336176640*w
2^6*b^16*c^3+82520653824*w2^6*b^16*c^5-20604992544*w2^6*c^15*b^15+99
2514094992*c^13*b^16*w2^4+4027198755312*c^11*b^16*w2^4-2412259794720
*c^12*b^16*w2^4-214521014304*c^14*b^16*w2^4-5943912*b^8*c^18*w2^4-41
5368*c^20*b^11*w2^6+7319520*c^20*b^11*w2^4+645948*b^5*c^14*w2^6-2398
7124*b^5*c^14*w2^4-332892*b^5*c^15*w2^6+4791492*b^5*c^15*w2^4-105225
3*b^6*c^15*w2^6+29855511*b^6*c^15*w2^4-1582534*b^6*c^14*w2^6-4208046
*b^6*c^14*w2^4+488013*b^6*c^16*w2^6-244944*b^17*c^22*w2^4+985097592*
c^11*b^6*w2^2+9908076384*c^12*b^8*w2^2-406131084*c^13*b^8*w2^2-22510
10088*c^12*b^7*w2^2+1736772192*c^13*b^7*w2^2+115825137408*b^9*c^9*w2
^2+36188779536*b^9*c^12*w2^2-82644033024*b^9*c^8*w2^2-307441764432*c
^10*b^10*w2^2+311642968752*c^11*b^10*w2^2-153720882216*c^12*b^10*w2^
2+16933533300*c^13*b^10*w2^2+26610037488*c^14*b^10*w2^2-21131982000*
c^11*b^8*w2^2-1430943252480*b^17*c^4*w2^2-11672700037632*b^15*c^9*w2
^2-2921184864*w2^6*c^10*b^9-167389784064*w2^6*b^16*c^6+273219028992*
w2^6*b^16*c^7+403529610240*w2^6*b^16*c^9-372087245376*w2^6*b^16*c^10
+155520*c^10*b^2*w2^2+24337040976*b^11*c^15*w2^2+6140989728*b^11*c^1
6*w2^2-62635680*b^11*c^19*w2^2+96614208*b^5*c^6*w2^2+6034176*c^9*b^2
*w2^2+102463488*b^6*c^5*w2^2-954176112*b^6*c^7*w2^2-66190608*c^13*b^
5*w2^2+77517*w2^6*b^12*c^21-5592748032*w2^6*b^15*c^2+23611170816*w2^
6*b^15*c^3-69726956544*w2^6*b^15*c^4+51735392064*c^17*b^16*w2^2+2628
4824000*c^15*b^16*w2^2-100622388672*c^16*b^16*w2^2+103866615504*b^14
*c^12*w2^6+1703756999952*b^14*c^12*w2^4+207733231008*b^14*c^10*w2^6+
3407513999904*b^14*c^10*w2^4-169535813688*b^14*c^11*w2^6-31013651576
88*b^14*c^11*w2^4+330723432*b^13*c^17*w2^6-9132645240*b^13*c^17*w2^4
-14046102*b^13*c^18*w2^6-1250615716848*b^15*c^13*w2^4+715340637252*b
^15*c^14*w2^4+36803808*b^16*c^21*w2^2-7520256*b^7*c^4*w2^6+215634528
*b^7*c^8*w2^6-3697190496*b^7*c^8*w2^4-79683840*b^7*c^7*w2^6+89277004
8*b^7*c^7*w2^4-29961216*b^7*c^6*w2^6+790686720*b^7*c^6*w2^4+33813504
*b^7*c^5*w2^6-540032256*b^7*c^5*w2^4-4030272*c^9*b^5*w2^6+11051712*c
^9*b^5*w2^4+33392832*c^9*b^6*w2^6-567184896*c^9*b^6*w2^4-1328256*c^9
*b^4*w2^6+72991296*c^9*b^4*w2^4-220929408*c^9*b^7*w2^6+77833728*b^7*
c^4*w2^4-3686468080*c^12*b^12*w2^6-609933796080*c^12*b^12*w2^4-73729
36160*c^10*b^12*w2^6-1219867592160*c^10*b^12*w2^4+3870114232*c^11*b^
12*w2^6+1185508156344*c^11*b^12*w2^4+15616416*b^6*c^6*w2^6-230061024
*b^6*c^6*w2^4-70809120*b^11*c^17*w2^6+2599404516*b^11*c^17*w2^4+7567
128*b^11*c^18*w2^6+19254627936*w2^2*c^17*b^15+3518606952*w2^2*c^18*b
^15-168843320640*w2^2*c^16*b^15-27703143072*c^17*b^16*w2^4-159218887
68*c^18*b^16*w2^2+3280484448*c^19*b^16*w2^2-447252192*c^20*b^16*w2^2
+1225368*b^11*c^21*w2^2-10726143109632*b^15*c^7*w2^2+5402986260480*b
^15*c^6*w2^2+32978016*w2^2*c^10*b^5+109845936*w2^6*c^10*b^7+19690096
37760*b^18*c^8*w2^4-2197347134400*b^18*c^9*w2^4-1576274791248*b^18*c
^11*w2^4+1018755443376*b^18*c^12*w2^4-14696640*b^17*c^21*w2^2+1260*w
2^6*b^11*c^22-450381689856*b^15*c^4*w2^2+521518030848*b^15*c^3*w2^2-
215330254848*b^15*c^2*w2^2-2037179808*c^19*b^15*w2^2+420566904*c^20*
b^15*w2^2+13188253464*b^13*c^17*w2^2-5973271938*b^13*c^18*w2^2+23094
72*b^18*c^21*w2^2-239625864*c^20*b^15*w2^4+4900320*b^13*c^21*w2^4-83
836058688*b^13*c^7*w2^6-1344426145344*b^13*c^7*w2^4-46500332652*b^14
*c^13*w2^6+802470409776*b^11*c^10*w2^2-509956704*b^11*c^18*w2^4-1868
7600*c^7*b^4*w2^4-471695774*b^10*c^15*w2^6+12296623362*b^10*c^15*w2^
4+108738772*b^10*c^16*w2^6-3242315748*b^10*c^16*w2^4+997331*b^10*c^1
9*w2^6-24813357*b^10*c^19*w2^4+1357056*c^8*b^4*w2^6-22738176*c^8*b^4
*w2^4+5326272*b^5*c^7*w2^6-76663872*b^5*c^7*w2^4-230832*c^7*b^4*w2^6
-1716168114432*b^16*c^8*w2^4+1282296096*c^19*b^15*w2^4-460392546348*
b^14*c^13*w2^4+13322813742*b^14*c^14*w2^6-94031270442*b^14*c^14*w2^4
+3567888*c^11*w2^4*b^2-56365056*b^13*w2^6+1061056512*b^13*w2^4-34808
27904*b^14*w2^2-2159865*b^12*c^21*w2^2+5002462867392*b^15*c^9*w2^4-1
003290624*b^17*w2^2-2038001762304*b^16*c^4*w2^2+1061578358784*b^16*c
^4*w2^4+116651114496*b^16*c^2*w2^4-431379468288*b^16*c^3*w2^4-177300
1156608*b^16*c^5*w2^4+26678403*b^14*c^21*w2^2-2850619392*b^16*w2^2-2
66160839328*w2^4*c^15*b^15-15552*b^2*c^11*w2^6+7776*b^2*c^12*w2^6-22
6800*b^2*c^12*w2^4+4607228305152*b^16*c^8*w2^2-3219916437504*b^16*c^
6*w2^2+420557184000*b^16*c^7*w2^2-9266865948288*b^16*c^9*w2^2+108876
98887488*b^16*c^10*w2^2-5114016*b^13*c^21*w2^2+646281*b^12*c^21*w2^4
+122688442368*b^15*w2^4*c^2-328267800576*b^15*w2^4*c^3+435226659840*
b^15*w2^4*c^4-19189760*b^12*w2^6+301608960*b^12*w2^4-43130880*b^11*w
2^2-25067520*b^11*c*w2^6-5167584*b^5*c^8*w2^6+191896992*b^5*c^8*w2^4
-96444*c^19*b^9*w2^6+1364724*c^19*b^9*w2^4-54432*b^3*c^13*w2^6+11988
00*b^3*c^13*w2^4+114696*b^3*c^12*w2^6-10697832*b^3*c^12*w2^4-332064*
b^4*c^13*w2^6+18247824*b^4*c^13*w2^4+765259776*b^11*c*w2^4-231671648
7072*c^13*b^16*w2^2-9014793774624*c^11*b^16*w2^2+5443849443744*c^12*
b^16*w2^2+575903538144*c^14*b^16*w2^2+21060*b^11*c^22*w2^2-144622756
044*c^14*b^11*w2^2+343836977760*c^13*b^11*w2^2-401235204888*c^12*b^1
1*w2^2-1375347911040*c^9*b^11*w2^2+1156982048352*c^8*b^11*w2^2-19651
1671296*c^6*b^11*w2^2+73658160*c^13*b^6*w2^2+281599400448*b^11*c^5*w
2^2-124220832768*b^11*c^4*w2^2+16034734080*b^11*c^3*w2^2+4727476224*
b^11*c^2*w2^2-1254776832*b^11*c*w2^2-350658720*b^5*c^8*w2^2+18609612
77952*b^16*c^6*w2^4-636919220736*b^16*c^7*w2^4+3970056379968*b^16*c^
9*w2^4-4824519589440*b^16*c^10*w2^4-844048221696*b^13*c^5*w2^2+76457
8808064*b^13*c^4*w2^2-280572595200*b^13*c^3*w2^2+37170275328*b^13*c^
2*w2^2+5236752384*b^13*c*w2^2-2896170118848*b^13*c^9*w2^4+9022460054
4*b^13*c^8*w2^6+2757522895200*b^13*c^8*w2^4+54011066688*b^13*c^6*w2^
6-67702921920*b^13*c^6*w2^4+776477502720*c^9*b^11*w2^4+9977305248*c^
8*b^11*w2^6-626751303840*c^8*b^11*w2^4-6589702656*c^6*b^11*w2^6+1425
92004864*c^6*b^11*w2^4+8348208*c^13*b^6*w2^6-141796224*c^13*b^6*w2^4
+4531783680*b^11*c^5*w2^6-166361889024*b^11*c^5*w2^4-968592384*b^11*
c^4*w2^6+65274458112*b^11*c^4*w2^4-338669568*b^11*c^3*w2^6-494495539
2*b^11*c^3*w2^4+212668416*b^11*c^2*w2^6-3747594240*b^11*c^2*w2^4-157
23812736*c^9*b^11*w2^6+27522*w2^6*b^13*c^22-1247163156*c^14*b^11*w2^
6+78343912980*c^14*b^11*w2^4+3930953184*c^13*b^11*w2^6-194119375680*
c^13*b^11*w2^4-5045625576*c^12*b^11*w2^6+230387974344*c^12*b^11*w2^4
-5017927680*b^13*c*w2^4+879885466092*b^13*c^14*w2^2-1747094379696*b^
13*c^13*w2^2+1881179238240*b^13*c^12*w2^2+6988377518784*b^13*c^9*w2^
2-7039083728736*b^13*c^8*w2^2-701543509056*b^13*c^6*w2^2+523173888*b
^13*c*w2^6+4351371264*c^9*b^7*w2^4+460136880*c^10*b^6*w2^4+919891648
*c^10*b^8*w2^6-16537794816*c^10*b^8*w2^4+21247808*c^5*b^8*w2^6-18076
8192*c^5*b^8*w2^4-202527120*c^9*b^8*w2^6+3058522992*c^9*b^8*w2^4-621
795904*c^8*b^8*w2^6+11775836352*c^8*b^8*w2^4+4980240*b^7*c^15*w2^6-5
5798128*b^7*c^15*w2^4+936288*b^7*c^16*w2^6-24708960*b^7*c^16*w2^4-18
357648*c^10*b^6*w2^6-1497204*c^19*b^9*w2^2+15552*b^3*c^13*w2^2+17303
544*b^3*c^12*w2^2-29149632*b^4*c^13*w2^2-6384096*b^2*c^11*w2^2+77760
*b^2*c^12*w2^2+1060796250*b^8*c^15*w2^2-198361980*b^8*c^16*w2^2+4935
9054*b^8*c^15*w2^6-11799700*b^8*c^16*w2^6+197564988*b^8*c^16*w2^4+16
9632*b^4*c^14*w2^6-2842272*b^4*c^14*w2^4+331997*b^8*c^17*w2^6-282450
3*b^8*c^17*w2^4-23752008*b^9*c^15*w2^6+597561336*b^9*c^15*w2^4-34325
640*b^9*c^16*w2^6+645435504*b^9*c^16*w2^4+12433176*b^9*c^17*w2^6-244
948752*b^9*c^17*w2^4+349964*b^8*c^18*w2^6-881665362*b^8*c^15*w2^4)/w
2/(331425*c^19*b^8*w2^4+28043200836*c^13*b^12+115085160936*c^14*b^12
+2571912*b^15*c^22*w2^2-1260*c^20*b^9*w2^6+141646060800*b^11*c^7+248
586744960*b^14*c^4+5772430008*b^14*c^11+1618390548144*b^14*c^9-41026
6674432*b^14*c^10-1810873923552*b^14*c^6+7179607773*b^14*c^17+194208
3945*b^14*c^18+459494897472*b^14*c^5+19377792*b^15*c^21*w2^4-2633279
56992*b^16*c^2*w2^2+1005960093696*b^16*c^3*w2^2+19024956*b^7*c^17+26
0029440*b^7*c^4+1749063020544*b^15*c^6+198094159872*b^15*c^2+2714368
32*c^20*b^16-246035167200*c^15*b^16-2110371408*c^19*b^16+11235099168
*c^18*b^16-43052477184*c^17*b^16+120923020800*c^16*b^16+517861479600
*c^11*b^16-282973912128*c^10*b^16+339161697936*c^14*b^16-23622541660
8*c^13*b^16-141486956064*c^12*b^16+3869536665600*c^6*b^16-7890322752
*b^7*c^8+3040167168*b^7*c^7+1061050752*b^7*c^6-1217597184*b^7*c^5+23
1149376*c^9*b^5-1430123040*c^9*b^6+104804928*c^9*b^4-3595311360*c^10
*b^7+7685565120*c^9*b^7-433535328*c^10*b^5+546174576*c^10*b^6-395100
*b^12*c^22*w2^2-34138845792*c^10*b^8-892928448*c^5*b^8+7916936112*c^
9*b^8+22590031680*c^8*b^8-190010448*b^7*c^15-33157836*b^7*c^16-29128
157280*c^7*b^8+14080542336*c^6*b^8+3930385680*w2^6*b^15*c^12-1442450
88*w2^6*b^11*c^10-13032576*c^9*b^3-35983097856*b^15*c-45819924480*b^
18*c^3*w2^4-6967296*c^8*b^3-1603618560*b^8*c^4+418431744*b^8*c^3+501
645312*b^17*w2^4+71663616*b^18*w2^4+489888*b^17*c^22*w2^2+1117924416
0*b^17*c^18*w2^2-50632864128*b^17*c^17*w2^2+3240503304192*b^17*c^5*w
2^2+207222624*b^17*c^20*w2^2-463085247744*b^17*c^15*w2^2+55932472512
00*b^17*c^9*w2^2+174493206720*b^17*c^16*w2^2-5583782615040*b^17*w2^2
*c^6-7518036798720*b^17*c^8*w2^2+404597637036*b^14*c^13-1171821573*b
^14*c^19-205133337216*b^14*c^12-138159822528*b^9*c^10*w2^2+430977024
*b^9*c^2-796511232*b^9*c^3-7073671680*b^9*c^4+31029785856*b^9*c^5-41
490776448*b^9*c^6-17864675712*b^9*c^7+1296*w2^6*c^13*b^2-25931956740
48*b^17*c^10*w2^2-1182449664*b^18*c+45996179184*c^13*b^9-16307685288
*c^14*b^9+71079768*c^11*b^6+34429381776*c^11*b^8-17069422896*c^12*b^
8+1979234028*c^13*b^8+1797655680*c^12*b^7-1921391280*c^13*b^7-469877
299920*b^17*c^14-183984716736*b^9*c^9+115227582912*b^9*c^10-57613791
456*b^9*c^12+130461482304*b^9*c^8+357636279024*c^10*b^10-37057382452
8*c^11*b^10+178818139512*c^12*b^10-13969161828*c^13*b^10-34616558520
*c^14*b^10+273087288*c^12*b^6+2823753960*c^14*b^8+216767664*c^12*b^5
+986290344*c^14*b^7+43522272*c^10*b^4-115304472*c^11*b^4+21761136*c^
12*b^4-168616940544*c^6*b^10+339759554400*c^7*b^10-276932468160*c^8*
b^10-55876647312*c^9*b^10+28833408*c^10*b^3+267411456*b^10*c+6165642
24*b^10*c^2-10944854784*b^10*c^3+27341919360*b^10*c^4+10784073024*b^
10*c^5-57787344*c^13*b^5-1080864*c^10*b^2+34992*b^18*c^22*w2^4-11547
36*b^18*c^21*w2^4+13002444*c^21*b^13-941868*c^22*b^13-8852878800*b^1
1*c^15-8272904868*b^11*c^16-9080424*b^11*c^19+71663616*b^18+24323328
*b^5*c^6-2690496*c^9*b^2+108376704*b^6*c^5+244944*c^12*b-489888*c^10
*b-760104*c^16*b^5-672624*c^13*b^2-41547168*c^10*b^3*w2^2+648903312*
b^6*c^7-494830820880*c^12*b^12-989661641760*c^10*b^12+1028952295560*
c^11*b^12-589972896*b^6*c^6+25316432064*c^17*b^17*w2^4-5589622080*c^
18*b^17*w2^4+231542623872*c^15*b^17*w2^4-469877299920*c^14*b^17*w2^4
-648298918512*c^12*b^17*w2^4-87246603360*c^16*b^17*w2^4+367506444988
8*b^15*c^10*w2^2+3815608356*b^11*c^17-617472720*b^11*c^18-3823250880
96*b^15*c^13-1003900573440*b^15*c^8+463422228480*b^15*c^12-926844456
960*b^15*c^10+1529300352384*b^15*c^9+1403756863488*b^15*c^4-46005801
9840*b^15*c^7-5081616*c^7*b^4-34992*c^11-1154736*b^18*c^21+77760*b^1
0*c^21*w2^4+979776*c^10*b*w2^2-17184960*b^16*c^21*w2^4-7128*w2^6*c^1
4*b^3+21234972150*b^10*c^15-5269279392*b^10*c^16-42753339*b^10*c^19-
680643*c^21*b^12+657072*b^16*c^22*w2^4-913680*b^15*c^22*w2^4+17289*w
2^6*c^15*b^4+1060344*w2^4*c^16*b^5-2796623625600*b^17*c^9+1296597837
024*b^17*c^10+2791891307520*b^17*c^6+25316432064*b^17*c^17-558962208
0*b^17*c^18-1620251652096*b^17*c^5+699155906400*b^17*c^13+911191680*
b^17*c^19-648298918512*b^17*c^12-68568768*c^8*b^4-21984804864*b^16*c
-227105856*b^5*c^7-944901666432*c^9*b^16+2713293583488*c^8*b^16-3936
562675200*c^7*b^16+138975657984*b^16*c^2-31200957*c^21*b^14-10361131
2*c^20*b^17*w2^4+911191680*c^19*b^17*w2^4+7348320*c^21*b^17*w2^4+169
3386*c^17*b^6-2031480*c^18*b^7+1634499*c^19*b^8+98512108632*c^14*b^1
1-261671385168*c^13*b^11-651716886528*b^15*c^3+125487571680*b^15*c^1
4-2007969730560*b^15*c^5-10966850496*b^15*c^18+31374527040*b^15*c^17
-54658219392*b^15*c^16+28753626240*b^15*c^15+318687898176*c^12*b^11+
79626240*b^11-637375796352*c^10*b^11+1046685540672*c^9*b^11-78809686
9056*c^8*b^11+264732955776*c^6*b^11-357530760*c^13*b^6-244198934784*
b^11*c^5+79036508160*b^11*c^4+2324588544*b^11*c^3-7630682112*b^11*c^
2+1191407616*b^11*c+7409363963904*b^17*c^7*w2^2+1553985*c^22*b^14+29
9700*c^22*b^12+699155906400*c^13*b^17*w2^4+264928320*b^5*c^8-3018036
868128*b^13*c^10*w2^2-1576274791248*b^18*c^11-90963173664*b^18*c^15+
246126204720*b^18*c^14-549336783600*b^18*c^13-1455410778624*b^18*c^7
-1163484*b^11*c^21+4937*c^19*b^8*w2^6-111888*c^18*b^7*w2^4-34992*c^1
1*w2^4+501645312*b^17+6433040736*c^10*b^7*w2^2+3111372*c^19*b^9+3258
144*b^3*c^13-14416704*b^3*c^12+26201232*b^4*c^13+870912*c^14*b^3-317
601*c^15*b^4-6630494112*b^18*c^17*w2^4-90963173664*b^18*c^15*w2^4-54
9336783600*b^18*c^13*w2^4+246126204720*b^18*c^14*w2^4+27420361056*b^
18*c^16*w2^4-13314502656*b^13*c+891475103232*b^13*c^8-111434387904*b
^13*c^14+350389374912*b^13*c^7-44709084*b^13*c^20-21899335932*b^13*c
^15+35551822428*b^13*c^16+74762818560*b^13*c^3+22891051008*b^13*c^2+
364875363072*b^13*c^13-461553892848*b^13*c^12-56589810111*b^14*c^16+
136469546496*b^14*c^2-299986322688*b^14*c^3+613785600*b^12-233265070
080*b^17*w2^4*c^3+85623696*c^13*b^9*w2^6+14534656848*c^13*b^9*w2^4-3
1770648*c^14*b^9*w2^6-5223043512*c^14*b^9*w2^4+10825928*c^11*b^6*w2^
6-257310648*c^11*b^6*w2^4+45975472*c^11*b^8*w2^6+10133680176*c^11*b^
8*w2^4-28041328*c^12*b^8*w2^6-4852987344*c^12*b^8*w2^4+10110372*c^13
*b^8*w2^6+339435684*c^13*b^8*w2^4-8946288*c^12*b^7*w2^6+4195152*b^2*
c^11-540432*b^2*c^12-1820509830*b^8*c^15+440016948*b^8*c^16-48143307
6*b^13*c^15*w2^6+42174038016*b^16*w2^2*c+244944*w2^4*c^12*b+27420361
056*b^18*c^16-178984080*b^18*c^19+18090864*b^18*c^20-6211584*b^14*w2
^6+1487738880*b^14*w2^4-2776080384*b^13*w2^2+6442740*b^13*c^20*w2^2+
19082304*w2^4*c^10*b^3+1845131725728*b^13*c^10*w2^4+20734*c^17*b^6*w
2^6-2471499*b^14*c^22*w2^2+1296597837024*b^17*c^10*w2^4-8571096*b^4*
c^14+9262522368*b^18*c^2+2037510886752*b^18*c^10-2197347134400*b^18*
c^9+1969009637760*b^18*c^8-45819924480*b^18*c^3+9262522368*b^18*c^2*
w2^4-13952007*b^8*c^17+1116542232*b^9*c^15+1296586764*b^9*c^16-48484
0404*b^9*c^17-12528270*b^8*c^18-1398311812800*w2^2*c^13*b^17-2146953
6*b^16*c^21+789264*b^16*c^22+35139744*b^15*c^21+7348320*b^17*c^21-38
880*b^11*c^22+715471626240*b^17*c^4+34992*b^18*c^22+877451553792*b^1
8*c^6-424351623168*b^18*c^5+160616079360*b^18*c^4-1137658317696*b^13
*c^6-15654368124*b^13*c^17+3508038396*b^13*c^18-31949779968*b^14*c-2
827081210608*b^14*c^8-353385151326*b^14*c^14+2927609486352*b^14*c^7+
266542083*b^14*c^20+182975592897*b^14*c^15-1459501452288*b^13*c^9-27
55358539776*b^16*c^5+1438092693504*b^16*c^4-540255080448*b^16*c^3-20
416499712*w2^6*b^15*c^6-196*w2^6*b^12*c^22-3033*w2^6*b^14*c^22+64629
*w2^6*b^14*c^21-2796623625600*b^17*c^9*w2^4+2791891307520*b^17*c^6*w
2^4-575964*b^11*c^21*w2^4-841752*c^20*b^9+14903676*c^20*b^11+1254813
120*b^18*c^18+1018755443376*b^18*c^12-6630494112*b^18*c^17-386902656
*c^20*b^15+2545769088*c^19*b^15-1620251652096*b^17*c^5*w2^4+71547162
6240*b^17*c^4*w2^4-3704681981952*b^17*c^7*w2^4-292042260*b^13*c^19+1
001879559936*b^13*c^5-449028914688*b^13*c^4-33116040*b^5*c^14+141941
16*b^5*c^15-244944*b^17*c^22-1454112*b^15*c^22-87246603360*b^17*c^16
+53048991744*b^17*c^2-233265070080*b^17*c^3-7524679680*b^17*c+375901
8399360*b^17*c^8-3704681981952*b^17*c^7-103611312*b^17*c^20+23154262
3872*b^17*c^15-12132*c^18*b^7*w2^6-1837532224944*w2^2*c^12*b^15+1748
986345296*w2^2*c^13*b^15-914756705784*w2^2*c^14*b^15+12829280256*w2^
6*b^15*c^5+357968160*b^18*c^19*w2^2+2307397048272*b^14*c^8*w2^2+4346
072616096*b^14*c^6*w2^2-4947988239792*b^14*c^7*w2^2+2121065177904*b^
14*c^9*w2^2-336718161*b^14*c^20*w2^2-309249264987*b^14*c^15*w2^2+135
814769253*b^14*c^16*w2^2+965695527*b^14*c^19*w2^2-32134549743*b^14*c
^17*w2^2+2350686285*b^14*c^18*w2^2+247218054912*b^14*c^3*w2^2+468913
67424*b^14*c*w2^2-172399698432*b^14*c^2*w2^2-4021920*w2^6*c^10*b^5+4
1140224*w2^6*b^16*c+25312186368*w2^6*b^15*c^7-24314810688*w2^6*b^15*
c^8+88915968*w2^6*b^15*c+1644662016*b^13*c^5*w2^6+424812563712*b^13*
c^5*w2^4-417249792*b^13*c^4*w2^6-388354798080*b^13*c^4*w2^4+10372608
0*b^13*c^3*w2^6+147268426752*b^13*c^3*w2^4-46503936*b^13*c^2*w2^6-22
522116096*b^13*c^2*w2^4+7988145408*b^13*c^9*w2^6+17694720*b^11*w2^4-
45595680*c^7*b^8*w2^6+38269312*c^6*b^8*w2^6+3411061632*c^6*b^8*w2^4-
129600*c^9*b^3*w2^6-2363904*c^9*b^3*w2^4+57024*c^8*b^3*w2^6-9922176*
c^8*b^3*w2^4-2322176*b^8*c^4*w2^6-430997760*b^8*c^4*w2^4+1263872*b^8
*c^3*w2^6-8259261984*c^7*b^8*w2^4+1186534224*b^13*c^14*w2^6-43194262
6944*b^13*c^14*w2^4-1997036352*b^13*c^13*w2^6+857133328896*b^13*c^13
*w2^4+1982518704*b^13*c^12*w2^6-922565862864*b^13*c^12*w2^4+13142316
4524*c^13*b^12*w2^4+19807304*c^14*b^12*w2^6+68763940632*c^14*b^12*w2
^4-440683776*b^11*c^7*w2^6+187127781120*b^11*c^7*w2^4+45864*b^7*c^17
*w2^6+4418604*b^7*c^17*w2^4-518604116*c^13*b^12*w2^6+300887844480*b^
14*c^4*w2^2-2056611183552*b^14*c^5*w2^2+530266294476*b^14*c^13*w2^2+
288424631034*b^14*c^14*w2^2+2120094226368*b^13*c^7*w2^2+124074941292
*b^13*c^15*w2^4-10647749916*b^13*c^16*w2^4-405180*b^13*c^19*w2^6-575
267292*b^13*c^19*w2^4+6807242592*c^18*b^16*w2^4-1468726992*c^19*b^16
*w2^4+205480800*c^20*b^16*w2^4-238032*c^20*b^9*w2^4+84844800*b^8*c^3
*w2^4+645120*b^9*c^2*w2^6+121872384*b^9*c^2*w2^4-783360*b^9*c^3*w2^6
-171058176*b^9*c^3*w2^4-13234176*b^9*c^4*w2^6-2374119936*b^9*c^4*w2^
4+52164864*b^9*c^5*w2^6+9741503232*b^9*c^5*w2^4-61819776*b^9*c^6*w2^
6-12532254336*b^9*c^6*w2^4-52661376*b^9*c^7*w2^6-6532126848*b^9*c^7*
w2^4+4791702583296*b^16*w2^2*c^5+135506484*b^13*c^16*w2^6-489888*b*c
^12*w2^2+1355508*b^13*c^22*w2^2+923107785696*b^13*c^10-7860771360*w2
^6*b^15*c^10-5894451432*b^11*c^17*w2^2+1116709848*b^11*c^18*w2^2+447
48720*c^7*b^4*w2^2-28390683834*b^10*c^15*w2^2+7393614696*b^10*c^16*w
2^2+58614669*b^10*c^19*w2^2+36286272*c^8*b^4*w2^2+146695104*b^5*c^7*
w2^2+2796795*b^4*c^15*w2^2-143327232*b^18*w2^2+36244383552*c^10*b^9*
w2^4-1710497088*c^10*b^7*w2^4-1801656*b^5*c^16*w2^2-489888*c^10*w2^4
*b+69984*c^11*w2^2+638015616*w2^6*c^16*b^15-200457504*w2^6*c^17*b^15
+48399120*w2^6*c^18*b^15+2401928640*w2^6*c^15*b^16-747366912*w2^6*c^
16*b^16+13893180912*w2^6*c^13*b^16+39287431296*w2^6*c^11*b^16-254848
21344*w2^6*c^12*b^16-6338384784*w2^6*c^14*b^16+261144*c^21*b^10+4055
6457*b^6*c^15+78432462*b^6*c^14-18436653*b^6*c^16+855248544*c^12*b^7
*w2^4-722296656*c^13*b^7*w2^4-342494784*b^9*c^9*w2^6-58138627392*b^9
*c^9*w2^4-105651936*b^9*c^12*w2^6-18122191776*b^9*c^12*w2^4+25416518
4*b^9*c^8*w2^6+41784348096*b^9*c^8*w2^4+490007056*c^10*b^10*w2^6+152
474700240*c^10*b^10*w2^4-523065904*c^11*b^10*w2^6-154685922480*c^11*
b^10*w2^4+245003528*c^12*b^10*w2^6+76237350120*c^12*b^10*w2^4+301147
2*c^13*b^7*w2^6-4075021773504*b^18*c^10*w2^2+1204227*c^20*b^10-11824
49664*b^18*w2^4*c-727056*w2^4*c^13*b^2-2560248*b^3*c^14*w2^2+1481328
*b^2*c^13*w2^2-10555276*c^13*b^10*w2^6-49725992*c^14*b^10*w2^6-13137
344424*c^14*b^10*w2^4-3229176*c^12*b^6*w2^6+188420904*c^12*b^6*w2^4+
870232*c^14*b^8*w2^6+921816504*c^14*b^8*w2^4+2010960*c^12*b^5*w2^6+4
5019152*c^12*b^5*w2^4+1883376*c^14*b^7*w2^6+260284968*c^14*b^7*w2^4+
618912*c^10*b^4*w2^6-8365933260*c^13*b^10*w2^4+83052*b^12*c^22*w2^4+
726435*b^14*c^22*w2^4-10519767*b^14*c^21*w2^4-37811448*b^12*c^20-742
48869753*b^12*c^15+20483911800*b^12*c^16+365056389*b^12*c^19-8021673
81*b^12*c^17-1212235308*b^12*c^18+168501141*b^10*c^17+213608745*b^10
*c^18-18525044736*b^18*w2^2*c^2+3152549582496*b^18*c^11*w2^2-2037510
886752*b^18*c^12*w2^2-492252409440*b^18*c^14*w2^2+91639848960*b^18*c
^3*w2^2-69984*b^18*c^22*w2^2-2509626240*b^18*c^18*w2^2+13260988224*b
^18*c^17*w2^2+848703246336*b^18*c^5*w2^2-36181728*b^18*c^20*w2^2+181
926347328*b^18*c^15*w2^2+2364899328*b^18*w2^2*c+3182561280*b^14-2908
224*c^9*b^2*w2^4+1000404*b^9*c^20*w2^2+1871216640*b^15*w2^4+30340218
60*b^13*c^18*w2^4-86832*w2^6*b^15*c^21-42336*c^10*b^4*w2^4-44569224*
c^11*b^4*w2^4+309456*c^12*b^4*w2^6-21168*c^12*b^4*w2^4-163112704*c^6
*b^10*w2^6-78254830080*c^6*b^10*w2^4+420352288*c^7*b^10*w2^6+1409735
81088*c^7*b^10*w2^4-397807936*c^8*b^10*w2^6-105098755392*c^8*b^10*w2
^4-42221104*c^9*b^10*w2^6-33463733040*c^9*b^10*w2^4+200704*b^10*c*w2
^6+79626240*b^10*c*w2^4-540160*b^10*c^2*w2^6+450372096*b^10*c^2*w2^4
-817416*c^11*b^4*w2^6+18090864*b^18*c^20*w2^4-1460809931328*c^8*b^12
*w2^2-1602755255808*c^6*b^12*w2^2+2358970555824*c^7*b^12*w2^2-768553
698672*c^9*b^12*w2^2-8640*b^11*c^22*w2^4+1345683456*b^16*w2^4-526727
5776*b^15*w2^2+57114*b^6*c^17*w2^2+1240272*w2^4*c^14*b^3-1389987*w2^
4*c^15*b^4-334260*b^13*c^22*w2^4+65961504*b^12*c^20*w2^2+14743565973
9*b^12*c^15*w2^2-50086101744*b^12*c^16*w2^2-499294575*b^12*c^19*w2^2
+6893150823*b^12*c^17*w2^2+892128996*b^12*c^18*w2^2-369325071*b^10*c
^17*w2^2-266314023*b^10*c^18*w2^2-127819411200*b^12*c^3*w2^2-5391636
48*b^12*c*w2^2+33772290048*b^12*c^2*w2^2+114192511488*b^12*c^4*w2^2+
441161652672*b^12*c^5*w2^2+386625456*b^6*c^8*w2^2-67297176*b^9*c^18*
w2^2-7512239376*b^14*c^8*w2^6+46413081648*b^14*c^8*w2^4-4607696160*b
^14*c^6*w2^6+7318053646272*b^15*c^8*w2^2+1621724294304*b^15*c^12*w2^
4-389127475008*w2^4*b^11*c^10+196*w2^6*b^10*c^21+4394694268800*b^18*
c^9*w2^2-54840722112*b^18*c^16*w2^2-1754903107584*b^18*w2^2*c^6-3938
019275520*b^18*c^8*w2^2+1098673567200*b^18*c^13*w2^2-3965037408*w2^6
*b^13*c^10+2978021376*b^15+1616412672*b^16+2910821557248*b^18*c^7*w2
^2-809164800*b^12*w2^2+66180096*b^14*c*w2^6-10772241408*b^14*c*w2^4-
324564480*b^14*c^2*w2^6+15482589696*b^14*c^2*w2^4-2055067776*b^14*c^
4*w2^6-678943859328*b^14*c^4*w2^4+3327069888*b^14*c^5*w2^6+180672168
9024*b^14*c^5*w2^4-3285648*b^6*c^7*w2^6+382835376*b^6*c^7*w2^4-19213
8424668*c^13*b^12*w2^2-182601241416*c^14*b^12*w2^2-356536919808*b^11
*c^7*w2^2-20554128*b^7*c^17*w2^2-176518656*b^7*c^4*w2^2+9023380992*b
^7*c^8*w2^2-1789606656*b^7*c^7*w2^2-11695486320*b^11*c^15*w2^4-29512
77660*b^11*c^16*w2^4-168768*b^11*c^19*w2^6+29758104*b^11*c^19*w2^4+7
62624*b^5*c^6*w2^6-33931008*b^5*c^6*w2^4+5184*c^9*b^2*w2^6+1326976*b
^6*c^5*w2^6-28432512*b^6*c^5*w2^4-9032148*b^11*c^16*w2^6+27090134553
6*w2^2*c^15*b^15-7207168*b^10*c^3*w2^6+31980928*b^10*c^4*w2^6+876107
4048*b^10*c^4*w2^4-14477632*b^10*c^5*w2^6+11940640704*b^10*c^5*w2^4-
1082736*c^13*b^5*w2^6+11869200*c^13*b^5*w2^4-10368*c^10*b^2*w2^6-272
160*c^10*b^2*w2^4+27542736*b^11*c^15*w2^6-4514552064*b^10*c^3*w2^4+1
379052*b^7*c^18*w2^2-59987952*b^15*c^21*w2^2+101088*w2^6*c^10*b^3-15
27984*b^16*c^22*w2^2-4344190704*w2^6*b^15*c^13+3039351336*w2^6*b^15*
c^14+375274071*b^14*c^15*w2^6+149915938563*b^14*c^15*w2^4-143990505*
b^14*c^16*w2^6-88296360957*b^14*c^16*w2^4+3817773*b^14*c^19*w2^6+446
645745*b^14*c^19*w2^4+51985467*b^14*c^17*w2^6+28230026391*b^14*c^17*
w2^4-16055217*b^14*c^18*w2^6-5304248901*b^14*c^18*w2^4+977349888*b^1
4*c^3*w2^6+114341310720*b^14*c^3*w2^4+4535784*b^4*c^14*w2^2+3485421*
b^8*c^17*w2^2-1317445992*b^9*c^15*w2^2-1566512028*b^9*c^16*w2^2+5857
01604*b^9*c^17*w2^2+14752494*b^8*c^18*w2^2-18269820*c^20*b^11*w2^2+5
6285928*b^5*c^14*w2^2-9168444*b^5*c^15*w2^2-77420907*b^6*c^15*w2^2+4
8328182*b^6*c^14*w2^2+16307919*b^6*c^16*w2^2-2150325*c^20*b^10*w2^2-
633915*b^14*c^20*w2^6+30239433*b^14*c^20*w2^4-2825483550624*b^14*c^6
*w2^4+6004385136*b^14*c^7*w2^6+2398655017008*b^14*c^7*w2^4+851251752
0*b^14*c^9*w2^6-3203167122288*b^14*c^9*w2^4-2512005718464*b^14*c^12*
w2^2-5024011436928*b^14*c^10*w2^2+4732400933496*b^14*c^11*w2^2+93454
435584*b^12*c^3-696978432*b^12*c-19359461376*b^12*c^2-155166119424*b
^12*c^4-51338712384*b^12*c^5+53048991744*b^17*w2^4*c^2-7524679680*b^
17*w2^4*c-3512692666368*b^15*w2^4*c^6-444258*c^17*b^6*w2^4+90828*b^1
3*c^20*w2^6+43988508*b^13*c^20*w2^4+2037510886752*b^18*c^10*w2^4+877
451553792*b^18*c^6*w2^4+160616079360*b^18*c^4*w2^4-424351623168*b^18
*c^5*w2^4-1455410778624*b^18*c^7*w2^4-321232158720*b^18*c^4*w2^2-182
2383360*b^17*c^19*w2^2+15049359360*b^17*w2^2*c-106097983488*b^17*w2^
2*c^2+1296597837024*b^17*c^12*w2^2+939754599840*b^17*c^14*w2^2+46653
0140160*b^17*c^3*w2^2-2119962240*b^7*c^6*w2^2+89176896*c^9*b^5*w2^2+
1173038112*c^9*b^6*w2^2-150031872*c^9*b^4*w2^2-11333642688*c^9*b^7*w
2^2-1329892560*c^10*b^6*w2^2+40311613152*c^10*b^8*w2^2+223066944*c^5
*b^8*w2^2-6726865104*c^9*b^8*w2^2-29525966784*c^8*b^8*w2^2+111850416
*b^7*c^15*w2^2+66248820*b^7*c^16*w2^2+34514891424*c^7*b^8*w2^2-15080
637312*c^6*b^8*w2^2+1315464192*b^7*c^5*w2^2+187720416*w2^6*c^17*b^16
+3240*w2^6*b^15*c^22-1296*w2^6*b^16*c^22-37120032*w2^6*c^18*b^16+170
1827241984*b^15*w2^2*c^5+103392*b^9*c^18*w2^6+18547812*b^9*c^18*w2^4
+158458432*c^8*b^12*w2^6+550111525056*c^8*b^12*w2^4-1906018304*c^6*b
^12*w2^6+827190925056*c^6*b^12*w2^4+1502597008*c^7*b^12*w2^6-1076325
028272*c^7*b^12*w2^4-2074416464*c^9*b^12*w2^6+525692658096*c^9*b^12*
w2^4+1235435929200*c^12*b^12*w2^2+2470871858400*c^10*b^12*w2^2-24230
79089208*c^11*b^12*w2^2+521853408*b^6*c^6*w2^2-1654893*b^8*c^19*w2^2
+1114387144704*b^15*w2^4*c^5-6635520*w2^6*b^15-2654208*w2^6*b^16+627
459696*b^6*c^8+5562432*w2^6*c^19*b^16-593568*w2^6*c^20*b^16-90038304
*c^10*b^5*w2^4-17597399040*b^16*w2^4*c+6389147289600*b^15*w2^4*c^7-7
845986146176*b^15*w2^4*c^8-19842859008*b^15*w2^4*c+7231680*c^9*b^3*w
2^2+20481984*c^8*b^3*w2^2+1888319232*b^8*c^4*w2^2-423652608*b^8*c^3*
w2^2-512206848*b^9*c^2*w2^2+918217728*b^9*c^3*w2^2+8614038528*b^9*c^
4*w2^2-37484902656*b^9*c^5*w2^2+50128384896*b^9*c^6*w2^2+21079135872
*b^9*c^7*w2^2-55136543184*c^13*b^9*w2^2+19529177976*c^14*b^9*w2^2+10
97712*w2^6*c^20*b^15-16668*w2^6*b^13*c^21-132505889148*b^13*c^15*w2^
2-16367164020*b^13*c^16*w2^2+841783212*b^13*c^19*w2^2-3243448588608*
b^15*c^10*w2^4+55263060*b^9*c^18-326556*b^10*c^21*w2^2-23832*w2^6*c^
16*b^5+3759018399360*b^17*c^8*w2^4-3183111*b^6*c^16*w2^4-1055*c^20*b
^10*w2^6+879633*c^20*b^10*w2^4-2608*b^12*c^20*w2^6-28314360*b^12*c^2
0*w2^4+93912313*b^12*c^15*w2^6-67270314267*b^12*c^15*w2^4-59563072*b
^12*c^16*w2^6+25849716408*b^12*c^16*w2^4+333931*b^12*c^19*w2^6+15527
5839*b^12*c^19*w2^4+19634845*b^12*c^17*w2^6-4853988207*b^12*c^17*w2^
4-3699652*b^12*c^18*w2^6+87028236*b^12*c^18*w2^4-226213*b^10*c^17*w2
^6+61427662848*b^15*w2^2*c+186572511*b^10*c^17*w2^4+249851*b^10*c^18
*w2^6+68445891*b^10*c^18*w2^4+85486336*b^12*c^3*w2^6+39750614784*b^1
2*c^3*w2^4-267264*b^12*c*w2^6+1219304448*b^12*c*w2^4-1335296*b^12*c^
2*w2^6-14496952320*b^12*c^2*w2^4-473555456*b^12*c^4*w2^6+11139614208
*b^12*c^4*w2^4+1256630080*b^12*c^5*w2^6-310655245248*b^12*c^5*w2^4+1
2739984*b^6*c^8*w2^6-211466160*b^6*c^8*w2^4-50707078272*w2^6*b^16*c^
8-8698752*w2^6*c^19*b^15-178984080*c^19*b^18*w2^4+1254813120*c^18*b^
18*w2^4+1928945664*b^13+920681287488*c^8*b^12+655485177600*c^6*b^12-
1187981916048*c^7*b^12+112172803344*c^9*b^12+40176*w2^6*b^16*c^21-66
4946280*c^12*b^6*w2^2-135096336*c^12*b^5*w2^2-1127922624*c^14*b^7*w2
^2-4488480*c^10*b^4*w2^2+108376488*c^11*b^4*w2^2-2244240*c^12*b^4*w2
^2+236595670272*c^6*b^10*w2^2-454250941344*c^7*b^10*w2^2+35696932358
4*c^8*b^10*w2^2+86680450800*c^9*b^10*w2^2-334393344*b^10*c*w2^2-1100
966400*b^10*c^2*w2^2+15005355264*b^10*c^3*w2^2-34088194944*b^10*c^4*
w2^2-23636804544*b^10*c^5*w2^2-3690745848*c^14*b^8*w2^2+109771645824
*w2^4*c^16*b^15-17412299136*w2^4*c^17*b^15+74190816*w2^4*c^18*b^15+6
2912373408*c^15*b^16*w2^4+26770093056*c^16*b^16*w2^4+17376762816*w2^
6*b^15*c^9-4751364096*w2^6*b^16*c^4-303906816*w2^6*b^16*c^2+14239825
92*w2^6*b^16*c^3+12014106624*w2^6*b^16*c^5-1582011648*w2^6*c^15*b^15
+1601438646528*c^13*b^16*w2^4+5763409183152*c^11*b^16*w2^4-353617140
4128*c^12*b^16*w2^4-489486630096*c^14*b^16*w2^4-3367170*b^8*c^18*w2^
4+14940*c^20*b^11*w2^6+4307364*c^20*b^11*w2^4+52920*b^5*c^14*w2^6-19
835928*b^5*c^14*w2^4+106956*b^5*c^15*w2^6+1712556*b^5*c^15*w2^4-2053
53*b^6*c^15*w2^6+23927211*b^6*c^15*w2^4+1592498*b^6*c^14*w2^6-264332
70*b^6*c^14*w2^4-84315*b^6*c^16*w2^6-244944*b^17*c^22*w2^4+868264344
*c^11*b^6*w2^2+20155806576*c^12*b^8*w2^2-1681716276*c^13*b^8*w2^2-32
16520368*c^12*b^7*w2^2+2833410672*c^13*b^7*w2^2+220546172736*b^9*c^9
*w2^2+69079911264*b^9*c^12*w2^2-156233423808*b^9*c^8*w2^2-4792405347
36*c^10*b^10*w2^2+492306595056*c^11*b^10*w2^2-239620267368*c^12*b^10
*w2^2+21670112700*c^13*b^10*w2^2+44621165448*c^14*b^10*w2^2-41666607
216*c^11*b^8*w2^2-1430943252480*b^17*c^4*w2^2-6995945381184*b^15*c^9
*w2^2+211303872*w2^6*c^10*b^9-23915741184*w2^6*b^16*c^6+38430858240*
w2^6*b^16*c^7+55572723648*w2^6*b^16*c^9-50969642688*w2^6*b^16*c^10+6
99840*c^10*b^2*w2^2+22283557488*b^11*c^15*w2^2+10655157204*b^11*c^16
*w2^2-31310064*b^11*c^19*w2^2+57652992*b^5*c^6*w2^2+5925312*c^9*b^2*
w2^2+3655296*b^6*c^5*w2^2-1238734512*b^6*c^7*w2^2-22294224*c^13*b^5*
w2^2-261*w2^6*b^12*c^21-562028544*w2^6*b^15*c^2+2226880512*w2^6*b^15
*c^3-6195087360*w2^6*b^15*c^4+74870352864*c^17*b^16*w2^2+33444429811
2*c^15*b^16*w2^2-194777229312*c^16*b^16*w2^2-4090224960*b^14*c^12*w2
^6+2459454883200*b^14*c^12*w2^4-8180449920*b^14*c^10*w2^6+4918909766
400*b^14*c^10*w2^4+6429393000*b^14*c^11*w2^6-4333121604504*b^14*c^11
*w2^4-25697844*b^13*c^17*w2^6-6637696308*b^13*c^17*w2^4+3259764*b^13
*c^18*w2^6-1640345271552*b^15*c^13*w2^4+980748268272*b^15*c^14*w2^4+
41185584*b^16*c^21*w2^2+1552896*b^7*c^4*w2^6-15067008*b^7*c^8*w2^6-2
082279744*b^7*c^8*w2^4+22650624*b^7*c^7*w2^6+176428800*b^7*c^7*w2^4-
6827904*b^7*c^6*w2^6+628753536*b^7*c^6*w2^4-2935296*b^7*c^5*w2^6-282
790656*b^7*c^5*w2^4+4330944*c^9*b^5*w2^6-47476800*c^9*b^5*w2^4-84360
00*c^9*b^6*w2^6-274383072*c^9*b^6*w2^4+263808*c^9*b^4*w2^6+61846848*
c^9*b^4*w2^4-12045888*c^9*b^7*w2^6+14321664*b^7*c^4*w2^4+1498086224*
c^12*b^12*w2^6-646225676208*c^12*b^12*w2^4+2996172448*c^10*b^12*w2^6
-1292451352416*c^10*b^12*w2^4-2593254824*c^11*b^12*w2^6+123075173973
6*c^11*b^12*w2^4-2698080*b^6*c^6*w2^6-101859552*b^6*c^6*w2^4+355680*
b^11*c^17*w2^6+2101250916*b^11*c^17*w2^4+603576*b^11*c^18*w2^6-26591
050656*w2^2*c^17*b^15+13941804240*w2^2*c^18*b^15-14918442624*w2^2*c^
16*b^15-19991489472*c^17*b^16*w2^4-20380903776*c^18*b^16*w2^2+392953
1616*c^19*b^16*w2^2-514312416*c^20*b^16*w2^2+1739448*b^11*c^21*w2^2-
4334421528576*b^15*c^7*w2^2+477390163968*b^15*c^6*w2^2+270192672*w2^
2*c^10*b^5+17892576*w2^6*c^10*b^7+1969009637760*b^18*c^8*w2^4-219734
7134400*b^18*c^9*w2^4-1576274791248*b^18*c^11*w2^4+1018755443376*b^1
8*c^12*w2^4-14696640*b^17*c^21*w2^2-1784550942720*b^15*c^4*w2^2+9705
88127232*b^15*c^3*w2^2-320975364096*b^15*c^2*w2^2-3791359872*c^19*b^
15*w2^2+626905008*c^20*b^15*w2^2+20673100260*b^13*c^17*w2^2-63366951
24*b^13*c^18*w2^2+2309472*b^18*c^21*w2^2-170846496*c^20*b^15*w2^4+14
40612*b^13*c^21*w2^4+7702929216*b^13*c^7*w2^6-1985199060672*b^13*c^7
*w2^4+2128129380*b^14*c^13*w2^6+1017415830816*b^11*c^10*w2^2-4612118
40*b^11*c^18*w2^4-22239792*c^7*b^4*w2^4+26272018*b^10*c^15*w2^6+8810
848818*b^10*c^15*w2^4-5097272*b^10*c^16*w2^6-2445463440*b^10*c^16*w2
^4-28153*b^10*c^19*w2^6-17634969*b^10*c^19*w2^4-650304*c^8*b^4*w2^6-
8686656*c^8*b^4*w2^4-1711296*b^5*c^7*w2^6-27400896*b^5*c^7*w2^4+2766
24*c^7*b^4*w2^6-3915893040768*b^16*c^8*w2^4+697569408*c^19*b^15*w2^4
-800791780572*b^14*c^13*w2^4-939029922*b^14*c^14*w2^6+5801635206*b^1
4*c^14*w2^4+3386448*c^11*w2^4*b^2-2580480*b^13*w2^6+684564480*b^13*w
2^4-5061629952*b^14*w2^2-526527*b^12*c^21*w2^2+6561381086208*b^15*c^
9*w2^4-1003290624*b^17*w2^2-2608755683328*b^16*c^4*w2^2+871327051776
*b^16*c^4*w2^4+105206169600*b^16*c^2*w2^4-375994109952*b^16*c^3*w2^4
-1279455326208*b^16*c^5*w2^4+45792351*b^14*c^21*w2^2-3129311232*b^16
*w2^2-399321705600*w2^4*c^15*b^15+10368*b^2*c^11*w2^6-5184*b^2*c^12*
w2^6-136080*b^2*c^12*w2^4-1991946473856*b^16*c^8*w2^2-6232871337984*
b^16*c^6*w2^2+5351108769792*b^16*c^7*w2^2-1959771329856*b^16*c^9*w2^
2+4144229231040*b^16*c^10*w2^2-15493140*b^13*c^21*w2^2+1190727*b^12*
c^21*w2^4+87473405952*b^15*w2^4*c^2-178577768448*b^15*w2^4*c^3-94964
24448*b^15*w2^4*c^4-401408*b^12*w2^6+170090496*b^12*w2^4-97320960*b^
11*w2^2-423360*b^5*c^8*w2^6+158687424*b^5*c^8*w2^4+3060*c^19*b^9*w2^
6+668196*c^19*b^9*w2^4+32400*b^3*c^13*w2^6+590976*b^3*c^13*w2^4-5054
4*b^3*c^12*w2^6-9541152*b^3*c^12*w2^4+65952*b^4*c^13*w2^6+15461712*b
^4*c^13*w2^4+589787136*b^11*c*w2^4-489942832464*c^13*b^16*w2^2-38061
62491104*c^11*b^16*w2^2+2072114615520*c^12*b^16*w2^2-248993309232*c^
14*b^16*w2^2+47520*b^11*c^22*w2^2-170193035520*c^14*b^11*w2^2+426822
477840*c^13*b^11*w2^2-508707915408*c^12*b^11*w2^2-1707289911360*c^9*
b^11*w2^2+1361544284160*c^8*b^11*w2^2-340965030528*c^6*b^11*w2^2+293
259528*c^13*b^6*w2^2+377244891648*b^11*c^5*w2^2-142938860544*b^11*c^
4*w2^2+8015376384*b^11*c^3*w2^2+9354147840*b^11*c^2*w2^2-1781194752*
b^11*c*w2^2-450287424*b^5*c^8*w2^2+856642977792*b^16*c^6*w2^4+100659
7974528*b^16*c^7*w2^4+6405754586112*b^16*c^9*w2^4-7072342808256*b^16
*c^10*w2^4-1323078416640*b^13*c^5*w2^2+811096975872*b^13*c^4*w2^2-21
5496502272*b^13*c^3*w2^2-3298682880*b^13*c^2*w2^2+15864975360*b^13*c
*w2^2-3428533315584*b^13*c^9*w2^4-9492273792*b^13*c^8*w2^6+345554101
5552*b^13*c^8*w2^4-4336207488*b^13*c^6*w2^6+340727997312*b^13*c^6*w2
^4+665830169280*c^9*b^11*w2^4+236246400*c^8*b^11*w2^6-558563891904*c
^8*b^11*w2^4+289028736*c^6*b^11*w2^6+94440885120*c^6*b^11*w2^4-21090
00*c^13*b^6*w2^6-68595768*c^13*b^6*w2^4-22763520*b^11*c^5*w2^6-13448
0058624*b^11*c^5*w2^4-77257728*b^11*c^4*w2^6+59035115520*b^11*c^4*w2
^4+43204608*b^11*c^3*w2^6-7618074624*b^11*c^3*w2^4-7649280*b^11*c^2*
w2^6-2205370368*b^11*c^2*w2^4+82949184*c^9*b^11*w2^6+1260*w2^6*b^13*
c^22-29530800*c^14*b^11*w2^6+69820486488*c^14*b^11*w2^4-20737296*c^1
3*b^11*w2^6-166457542320*c^13*b^11*w2^4+72122544*c^12*b^11*w2^6+1945
63737504*c^12*b^11*w2^4-1475186688*b^13*c*w2^4+618128670960*b^13*c^1
4*w2^2-1347821982144*b^13*c^13*w2^2+1509018434064*b^13*c^12*w2^2+539
1287928576*b^13*c^9*w2^2-4945029367680*b^13*c^8*w2^2+523749248640*b^
13*c^6*w2^2+17068032*b^13*c*w2^6+2889186624*c^9*b^7*w2^4+376841808*c
^10*b^6*w2^4-56082656*c^10*b^8*w2^6-9705974688*c^10*b^8*w2^4-1002707
2*c^5*b^8*w2^6+38155968*c^5*b^8*w2^4+40441488*c^9*b^8*w2^6+135774273
6*c^9*b^8*w2^4+6961856*c^8*b^8*w2^6+7374532032*c^8*b^8*w2^4-1415664*
b^7*c^15*w2^6-11026800*b^7*c^15*w2^4+213372*b^7*c^16*w2^6-19648548*b
^7*c^16*w2^4-6458352*c^10*b^6*w2^6-3586788*c^19*b^9*w2^2-1807920*b^3
*c^13*w2^2+20773584*b^3*c^12*w2^2-37507968*b^4*c^13*w2^2-6928416*b^2
*c^11*w2^2+349920*b^2*c^12*w2^2+2157180714*b^8*c^15*w2^2-471269916*b
^8*c^16*w2^2-2849730*b^8*c^15*w2^6+1195916*b^8*c^16*w2^6+106595676*b
^8*c^16*w2^4-81288*b^4*c^14*w2^6-1085832*b^4*c^14*w2^4-156673*b^8*c^
17*w2^6+596187*b^8*c^17*w2^4+3291336*b^9*c^15*w2^6+408257928*b^9*c^1
5*w2^4+1931868*b^9*c^16*w2^6+391632948*b^9*c^16*w2^4-815076*b^9*c^17
*w2^6-152210988*b^9*c^17*w2^4-18142*b^8*c^18*w2^6-516203874*b^8*c^15
*w2^4);

w2:=3/w1*(-50515427088*c^13*b^12-53053498422*c^14*b^12+52673673504*c
^11*b^10*w1^4-14225365008*b^13*c^15*w1^4-497664000*b^11*c*w1^4+53920
23552*b^13*c*w1^2-32643*c^20*b^8*w1^4+46296*c^22*b^14*w1^4+2071584*c
^21*b^13*w1^4-671040*c^14*b^3*w1^4-41250816*b^7*c^3*w1^4-1481220576*
c^13*b^9*w1^6+2673*w1^6*c^22*b^12+6192*w1^6*c^21*b^12-61728*c^21*b^1
6*w1^4+224*w1^6*c^22*b^16-5400*w1^6*c^22*b^13-3511664*c^10*b^4*w1^6+
54648*w1^6*c^21*b^15-1800*w1^6*c^22*b^15-4009732956*b^8*c^15*w1^2+53
*w1^6*c^16*b^4-69678*w1^6*c^19*b^8-126522362880*b^11*c^7+43754742*b^
7*c^17*w1^2+4632552*b^14*c^21*w1^2-5101056*c^7*b^3+108432*w1^6*c^16*
b^5-55959552*b^15*c*w1^6+152670873600*b^14*c^4+974374222752*b^14*c^1
1+1046593884960*b^14*c^9-1186755756192*b^14*c^10+199950446592*b^14*c
^6-3778440048*b^14*c^17+1192741200*b^14*c^18-241820163072*b^14*c^5+1
51431552*c^9*b^4*w1^2-6642*w1^6*c^17*b^5+5342976*b^5*c^8*w1^6-100522
3483584*b^11*c^10*w1^2+3405078*b^8*c^19*w1^2-29327515200*b^9*c^10*w1
^4-840672*w1^6*b^3*c^10+648*w1^6*c^13*b-2432*w1^6*c^14*b^2-31850496*
b^7*c^3-10125324*b^7*c^17+422756352*b^11*c^2*w1^4-1218692736*b^9*c^5
*w1^6+6306571224*b^13*c^17*w1^2-55116288*b^7*c^4+423524505600*b^15*c
^6+7273857024*b^15*c^2+2126736*c^20*b^16-11675943936*c^15*b^16-21539
520*c^19*b^16+154120320*c^18*b^16-828750528*c^17*b^16+3477948192*c^1
6*b^16-206624540736*c^11*b^16+266736574368*c^10*b^16+31885118640*c^1
4*b^16-71633639520*c^13*b^16+133368287184*c^12*b^16+111294342144*c^6
*b^16+220198848*c^9*b^6*w1^4-12233664*c^13*b^8*w1^6-767180160*b^7*c^
8+1271655936*b^7*c^7-1364283648*b^7*c^6+648020736*b^7*c^5+161136*c^1
9*b^7*w1^4+530675712*b^9*c^4*w1^6-473045184*c^9*b^5-61560*c^13*b*w1^
2+275565888*c^9*b^6+2086742952*b^13*c^16*w1^6-78662016*c^9*b^4-50500
4544*c^10*b^7+669031488*c^9*b^7+500027904*c^10*b^5+950748192*c^10*b^
6-7776*c^10+20583616*c^9*b^6*w1^6+584147888*c^10*b^8*w1^6-2482110464
*b^14*c^3*w1^6+2844690192*c^10*b^8+4374*c^22*b^10-2471150592*c^5*b^8
+8551702656*c^9*b^8-16928927424*c^8*b^8-79478496*b^7*c^15+42633864*b
^7*c^16+12874925376*c^7*b^8-2730184704*c^6*b^8+62809344*b^6*c^4*w1^2
+1238979779136*b^13*c^10*w1^2-1244160*c^8*b^2+18413568*c^9*b^3-99532
8000*b^15*c+231336*b^13*c^22*w1^2-27216*b^11*c^22*w1^4+4758912*c^8*b
^3+7128*w1^6*c^20*b^9+1846240128*b^8*c^4-392532480*b^8*c^3+3608064*b
^8*c^2-1647933960*c^14*b^8*w1^4+685208880*c^13*b^7*w1^4+241056*b*c^1
2*w1^2+10560384*b^7*c^6*w1^6+29047392*c^12*b^7*w1^6+254419734528*b^1
4*c^6*w1^4+701351424*b^7*c^5*w1^4-20738592*c^9*b^3*w1^2-3120*c^12*w1
^4+8010*w1^6*c^18*b^6-124680*w1^6*c^21*b^14+68454*w1^6*c^18*b^7+5961
60*c^20*b^9*w1^4+234144*b^16*c^21*w1^2-69396104*c^14*b^8*w1^6+261648
471240*b^14*c^13-243155520*b^14*c^19-593377878096*b^14*c^12+17703509
76*b^7*c^10*w1^4-207738471168*b^13*c^10*w1^4+94896*w1^6*c^21*b^13+28
4796*c^17*b^5-13692321*b^8*c^18*w1^2+4942878720*b^14*c^4*w1^6-486*w1
^6*b^11*c^22-83010*w1^6*c^17*b^6-404103168*b^9*c^2+2942137323648*b^1
3*c^8*w1^2+317011968*b^9*c^3+6252152832*b^9*c^4-25536446208*b^9*c^5+
42388282368*b^9*c^6-23287067136*b^9*c^7+96759650304*c^13*b^9*w1^2-16
713831600*c^13*b^9+3890962656*c^14*b^9+9278705664*b^11*c^3*w1^4+5924
882304*b^9*c^9*w1^6-1240575264*c^11*b^6-5736176352*c^11*b^8+14223450
96*c^12*b^8+2137925664*c^13*b^8+252502272*c^12*b^7-167257872*c^13*b^
7+12645504*b^7*c^5*w1^6+66855326400*b^9*c^9-46307775168*b^9*c^10+231
53887584*b^9*c^12-31127701248*b^9*c^8-1755832*c^12*b^4*w1^6-11186899
6320*c^10*b^10+131387005152*c^11*b^10-55934498160*c^12*b^10-97790859
36*c^13*b^10+24865497936*c^14*b^10+38817792*b^9*c+4824*w1^6*c^22*b^1
4+5589*w1^6*c^20*b^8+475374096*c^12*b^6+23989824*w1^6*b^5*c^10-21161
15928*c^14*b^8-250013952*c^12*b^5+95897520*c^14*b^7+11136*c^11*w1^4+
38880*c^13*b-73743696*c^10*b^4+128315664*c^11*b^4-36871848*c^12*b^4+
117392654592*c^6*b^10-220680018432*c^7*b^10+198923983488*c^8*b^10+25
8336*b^2*c^14*w1^2-39116343744*c^9*b^10-40120261632*b^11*c^3*w1^2-99
206208*c^12*b^5*w1^4-26127360*c^10*b^3+158754816*b^10*c-2536593408*b
^10*c^2+11237004288*b^10*c^3-17992730880*b^10*c^4-15596447616*b^10*c
^5+118261296*c^13*b^5+1524096*c^10*b^2+250303479648*b^14*c^11*w1^4+1
8413568*b^7*c^3*w1^2-899640*b^2*c^13*w1^2+6676613040*c^10*b^8*w1^4+3
009312*c^21*b^13-128304*c^22*b^13+740876288*b^14*c^2*w1^6+7907647680
*b^11*c^15+4344118776*b^11*c^16-125887608*b^11*c^19-108000*b*c^12*w1
^4+55049712*c^13*b^6*w1^4-20777472*b^5*c^6+1982880*c^9*b^2-591624*b^
3*c^15*w1^2-2395008*b^6*c^5-147744*c^12*b+295488*c^10*b+649296*c^16*
b^5-368145*c^16*b^4+495720*c^13*b^2-18131821056*b^9*c^8*w1^4+4511742
8544*c^8*b^8*w1^2-12835530*b^4*c^14*w1^2+1213789401216*b^11*c^7*w1^2
+1682856*b^3*c^14*w1^2-24802837416*b^13*c^13*w1^6-933120*b^2*c^12*w1
^2-150217536*b^14*c^19*w1^4+108366336*b^6*c^7-216300288*b^14*c^16*w1
^6+5184648*b^3*c^13*w1^2-101731107840*c^7*b^10*w1^4+1276643503872*b^
13*c^6*w1^2+310652098128*c^12*b^12+621304196256*c^10*b^12-6002597391
84*c^11*b^12-2430*w1^6*b^9*c^21+141429888*b^6*c^6+26119319040*b^9*c^
6*w1^4+46885248*b^7*c^16*w1^4-548496*c^16*b^5*w1^4+371664*c^17*b^5*w
1^4+1776*c^22*b^16*w1^4+36456480*c^10*b^3*w1^2-11780640*c^6*b^4-1822
6944*b^5*c^5-6921609216*b^14*c^6*w1^6-2924748972*b^11*c^17+830055924
*b^11*c^18+109974140640*b^15*c^13+586241971200*b^15*c^8-102496910112
*b^15*c^12+204993820224*b^15*c^10-439896562560*b^15*c^9+104021729280
*b^15*c^4-570846984192*b^15*c^7-2573856*c^7*b^4-362305231776*b^15*c^
10*w1^2+15552*c^11+14967274208*c^11*b^10*w1^6+26277504*b^8*c^4*w1^6+
7950616704*b^14*c^16*w1^4-3539131200*w1^6*b^9*c^10+17982*w1^6*c^21*b
^10+843831*b^4*c^16*w1^2-13792501152*b^10*c^15+3668520456*b^10*c^16+
43894548*b^10*c^19+56376*b^15*c^22*w1^2-1529928*c^21*b^12-6264*w1^6*
c^19*b^7-330012*b^7*c^16*w1^6+84980016*c^8*b^4-135364608*b^16*c-1753
434*b^4*c^15*w1^2+94452685792*b^14*c^9*w1^6-14159310336*b^9*c^5*w1^4
+158754816*b^5*c^7-286534558080*c^9*b^16+255080949120*c^8*b^16+40508
967936*c^6*b^10*w1^4-186815102976*c^7*b^16+1088888832*b^16*c^2+45892
8*c^21*b^15*w1^4-14256*c^22*b^15*w1^4+65529*c^22*b^12*w1^4-1536264*c
^21*b^12*w1^4-40667734386*c^14*b^12*w1^4+420336*b^3*c^12*w1^6-254469
6*c^21*b^14-109593*b^8*c^20*w1^2+227605840128*b^13*c^7*w1^4+38616240
*b^14*c^18*w1^6-109029888*c^9*b^5*w1^2-69549020118*c^14*b^12*w1^2+57
561984*c^9*b^7*w1^6-1022208*c^8*b^2*w1^4+698544*b^5*c^16*w1^2+7047*c
^20*b^8-37422*c^17*b^6+430596*c^18*b^7+124416*c^19*b^7-1533330*c^19*
b^8-213840*c^18*b^6-813402*b^5*c^17*w1^2-56602219392*c^14*b^11+13586
2812432*c^13*b^11-33005076480*b^15*c^3-73280246400*b^15*c^14-2410853
62176*b^15*c^5-812669760*b^15*c^18+3766958784*b^15*c^17-13235140800*
b^15*c^16+35677936512*b^15*c^15-1037605878720*b^15*c^8*w1^2-15805596
3552*c^12*b^11+65691648*b^11+316111927104*c^10*b^11-141981095088*b^1
4*c^12*w1^4-543451249728*c^9*b^11+452817755136*c^8*b^11-270702*b^11*
c^21*w1^2-139011800832*c^6*b^11+2266477632*c^14*b^9*w1^4+17980743408
0*b^14*c^9*w1^4+3016092672*b^9*c^3*w1^2+103869235584*b^13*c^12*w1^4+
68891472*c^13*b^6+187183934208*b^11*c^5-106247158272*b^11*c^4+322272
27648*b^11*c^3-4299816960*b^11*c^2-118444032*b^11*c-1886214144*c^5*b
^8*w1^4+1603584*b^7*c^3*w1^6-11781612*c^19*b^9*w1^2+7488*w1^6*c^10*b
+41637888*b^11*c*w1^6+1394202240*b^8*c^4*w1^4-329474138112*b^14*c^6*
w1^2+792396798*c^14*b^12*w1^6+47593647360*b^11*c^7*w1^4-56111616*b^8
*c^2*w1^2+91368*c^22*b^14+91611*c^22*b^12+2861568*b^8*c^2*w1^6+69218
3232*c^7*b^8*w1^6-305233920*b^9*c^2*w1^4-186560496*c^14*b^7*w1^4-598
02336*c^11*b^6*w1^4-6811776*b^5*c^8-417960*b^9*c^20*w1^2-28858224*c^
10*b^4*w1^4-4746363264*b^9*c^8*w1^6+486000*c^21*b^11*w1^4-96608*b^2*
c^11*w1^6-6668816184*b^13*c^15*w1^6+226462837824*b^9*c^10*w1^2+36262
8*w1^6*c^19*b^9+115668*b^11*c^21+4804704*b^2*c^11*w1^2+495990*c^17*b
^6*w1^4-292932*c^18*b^6*w1^4-3744*w1^6*b*c^12-398773671552*b^13*c^8*
w1^4-1238328*c^19*b^9+416*c^11*w1^6-5265648*b^13*c^21*w1^2-131834716
80*c^8*b^8*w1^4+5145904*c^13*b^6*w1^6-49170830976*b^11*c^5*w1^2-2431
9152*b^13*c^20*w1^4-4603392*b^3*c^13+13063680*b^3*c^12-19665504*b^4*
c^13-155520*c^14*b^2-594864*c^14*b^3+318816*c^15*b^3-160866*c^15*b^4
-40662*w1^6*c^21*b^11+10200644064*w1^6*b^15*c^10+27426610368*w1^6*c^
10*b^11+280656*c^15*b^3*w1^4-20045885184*b^9*c^6*w1^2-206550*b^10*c^
21*w1^2-64*c^12*w1^6-2121302016*b^13*c*w1^4-167832*b^14*c^22*w1^2-69
12*b^16*c^22*w1^2-18306*c^21*b^10*w1^4-3081535488*b^13*c-15135459275
52*b^13*c^8+189193240944*b^13*c^14+1190195928576*b^13*c^7-29323296*b
^13*c^20-74387245536*b^13*c^15+19315187424*b^13*c^16-35196788736*b^1
3*c^3+15013527552*b^13*c^2-323541895104*b^13*c^13+323910539712*b^13*
c^12-555168832*c^8*b^8*w1^6-5215954176*b^11*c^4*w1^6-92832768*b^9*c^
3*w1^6+480384*b^2*c^12*w1^4+5905612800*b^11*c^2*w1^2+1409140976*c^13
*b^10*w1^6+10264*w1^6*c^13*b^2-27371520*b^6*c^4+1008518400*b^9*c^6*w
1^6+6248451456*b^14*c^16+16496566272*b^14*c^2-62247813120*b^14*c^3-1
55520*c^9*b-2112857136*b^14*c^18*w1^2+216000*c^10*b*w1^4+14663757600
*b^9*c^12*w1^4-10296066816*b^14*c^16*w1^2-25089896448*b^13*c^2*w1^2+
8091030384*b^9*c^15*w1^2-986256*c^14*b^7*w1^6-107053704*b^8*c^17*w1^
2-334599984*b^7*c^15*w1^2+2066688*c^8*b^2*w1^2+49846708944*b^13*c^14
*w1^4+10656576*c^9*b^3*w1^4+7138378368*c^6*b^11*w1^6+971372280*c^14*
b^10*w1^6-1942777261152*b^14*c^9*w1^2+198412416*b^5*w1^4*c^10+109309
8394224*b^14*c^12*w1^2-1371816*c^21*b^14*w1^4+239400*c^18*b^7*w1^4+1
04307628032*b^14*c^4*w1^4-38455689216*b^14*c^3*w1^4-30643200*b^7*c^4
*w1^4-380571*c^16*b^4*w1^4-943830*c^19*b^8*w1^4+187619328*b^12-77518
45312*c^12*b^10*w1^6+5368320*c^8*b^3*w1^4+4374*b^10*c^22*w1^4-327369
6*b^2*c^11+762048*b^2*c^12+804682836*b^8*c^15-85318272*b^8*c^16-1370
6639568*c^13*b^12*w1^6-66448400*b^14*c^17*w1^6-46883137536*b^11*c^4*
w1^4-10958616*b^7*c^17*w1^4+28691780112*c^13*b^12*w1^4-469942272*b^1
5*c*w1^4+498403794384*c^13*b^12*w1^2-3679837128*b^15*c^14*w1^6+27365
856*c^12*b^6*w1^6-2664144*b^3*c^13*w1^4+10622502*b^4*c^14-117744768*
b^5*c^8*w1^4-3071835984*b^14*c^17*w1^4-482112*c^10*b*w1^2+5636563904
*c^9*b^10*w1^6-36460076352*c^9*b^10*w1^4+18413568*b^10*c*w1^6-187453
44*b^10*c*w1^4-141281280*b^10*c^2*w1^6-1015842816*b^10*c^2*w1^4+3196
89728*b^10*c^3*w1^6+6575139840*b^10*c^3*w1^4+452574208*b^10*c^4*w1^6
-15410770176*b^10*c^4*w1^4+23613171448*b^14*c^13*w1^6+78508504864*b^
14*c^11*w1^6-13608*b^9*c^21*w1^4+12451405824*b^13*c^2*w1^4-122425344
*w1^2*b^11-17915904*w1^2*b^10+55738368*w1^4*b^11+8957952*w1^4*b^10+3
93144*c^13*b^2*w1^4-8594573088*c^11*b^8*w1^4+64856880*c^11*b^4*w1^4+
4743733248*b^14*c*w1^2-58161792*c^9*b^4*w1^4-38611728*b^8*c^17+14554
41696*b^9*c^15-1324633824*b^9*c^16+399006972*b^9*c^17+14423751*b^8*c
^18+49003704*b^13*c^20*w1^2+213995520*b^9*c^2*w1^2-378429501312*c^6*
b^11*w1^2+914909184*b^13*c^3*w1^6-2917728*c^19*b^9*w1^4-39895109496*
b^13*c^16*w1^2+2615328*b^12*c^21*w1^2-885175488*c^12*b^7*w1^4-206734
60224*b^9*c^4*w1^2+1492483968*b^7*c^8*w1^4-107743608*b^13*c^18*w1^2-
132192*b^16*c^21+3888*b^16*c^22+972000*b^15*c^21+107889978240*w1^4*b
^15*c^10-97997868768*b^14*c^10*w1^6+3338306520*c^12*b^8*w1^4+1059706
3808*c^6*b^10*w1^6-71928*b^7*c^19*w1^2+110716837056*c^10*b^11*w1^4+4
1678935488*b^9*c^9*w1^4+615738*c^15*b^4*w1^4-8748*b^10*c^22*w1^2-685
1437056*c^5*b^8*w1^2-96799212*b^7*c^16*w1^2-32076*b^11*c^22-64155727
296*c^7*b^8*w1^2+7890048*b^7*c^8*w1^6+6048*c^12*w1^2-14540448*b^4*c^
13*w1^4+663264*c^9*b^3*w1^6-430025328*c^13*b^6*w1^2-485694315288*b^1
4*c^13*w1^2-39050496*b^7*c^7*w1^6-60670*w1^6*c^15*b^4+59778*b^11*c^2
2*w1^2-3888*c^12-14429112*c^12*b^4*w1^4-196597502976*b^14*c^5*w1^4+9
59904*w1^6*c^20*b^11-618085997568*b^13*c^6-2695946976*b^13*c^17-1074
48768*b^13*c^18-2605768704*b^14*c-595582269120*b^14*c^8-74447783640*
b^14*c^14+95497864704*b^14*c^7+32219856*b^14*c^20+5968616544*b^14*c^
15+1294167580416*b^13*c^9-53040033792*b^16*c^5+19727400960*b^16*c^4-
5514117120*b^16*c^3+24688219392*c^9*b^7*w1^2-76896*c^22*b^13*w1^4-34
276464*c^12*b^6*w1^4-19456*c^8*b^2*w1^6+1794908160*b^15*c*w1^2+21861
96788448*b^14*c^10*w1^2-164997*b^12*c^22*w1^2-1720101312*c^9*b^6*w1^
2-4685202*b^7*c^18*w1^2-16805952*w1^4*b^3*c^10-46604736*b^7*c^15*w1^
4-8762112*b^7*c^4*w1^6-12252920*b^8*c^16*w1^6+1025280*b^6*c^4*w1^6+6
82037244*b^8*c^15*w1^4+31248*c^13*b*w1^4-127776*c^14*b^2*w1^4+789264
*c^20*b^9-17837568*b^8*c^3*w1^6+106709672448*c^8*b^10*w1^4-911501908
8*c^13*b^10*w1^4-70841376*c^11*b^6*w1^6+7770978240*c^8*b^10*w1^6+745
675776*b^7*c^7*w1^4+8957952*b^10+8398080*c^20*b^11+5289072*c^11*b^4*
w1^6-367767165456*b^13*c^14*w1^2-120134592*c^9*b^5*w1^4-48198532032*
w1^6*b^13*c^10-1752840*b^15*c^21*w1^2+9471811584*b^14*c^2*w1^4-48998
934384*b^14*c^12*w1^6+1044848160*c^13*b^8*w1^4-11994912*c^12*b^5*w1^
6-26186112*c^9*b^5*w1^6-37495296*b^6*c^4*w1^4-14206752*c^20*b^15-250
56*c^11*w1^2+128926080*c^19*b^15+746938368*b^9*c^3*w1^4+15351845328*
b^13*c^14*w1^6-87492664944*c^10*b^8*w1^2+137487456*b^13*c^19+1725406
06464*b^13*c^5+13753442304*b^13*c^4-58094784*w1^6*b^7*c^10-79936752*
b^8*c^16*w1^4-37908*b^9*c^21+435224448*b^14*c^19*w1^2+851472*b^5*c^1
4-15907792896*b^9*c^7*w1^4-9922176*b^5*c^15+1353298176*b^9*c^7*w1^6-
41424998400*b^13*c^3*w1^4-283962190176*b^14*c^10*w1^4-31104*b^15*c^2
2+593295408*c^14*b^9*w1^6+53946*b^9*c^21*w1^2-84581136*b^9*c^15*w1^6
+994237056*b^9*c^15*w1^4-31516200*b^9*c^16*w1^6-816228720*b^9*c^16*w
1^4+19042074*b^9*c^17*w1^6+221239224*b^9*c^17*w1^4+205293*b^8*c^18*w
1^6+10892205*b^8*c^18*w1^4-66775774464*b^13*c^6*w1^6-4252697600*b^14
*c^5*w1^6-21600861696*b^13*c^6*w1^4-457913736*b^13*c^17*w1^6+1323645
840*b^13*c^17*w1^4+63674856*b^13*c^18*w1^6-644673456*b^13*c^18*w1^4-
127672320*b^14*c*w1^6-1404739584*b^14*c*w1^4-67969760064*b^14*c^8*w1
^6+22832471232*b^14*c^8*w1^4-8496220008*b^14*c^14*w1^6+2854058904*b^
14*c^14*w1^4+33158943232*b^14*c^7*w1^6-199720201728*b^14*c^7*w1^4+14
47024*b^14*c^20*w1^6+18499632*b^14*c^20*w1^4+2072433952*b^14*c^15*w1
^6-12482512608*b^14*c^15*w1^4+99211349664*b^13*c^9*w1^6+390207515328
*b^13*c^9*w1^4-3573864*b^13*c^19*w1^6+161816400*b^13*c^19*w1^4+29306
479104*b^13*c^5*w1^6-84713333760*b^13*c^5*w1^4+2838945024*c^10*b^6*w
1^2+223727616*b^13*c^2*w1^6+490698*b^6*c^18*w1^2+8402976*b^3*c^12*w1
^4+26211091968*c^9*b^8*w1^2-4173265024*b^10*c^5*w1^6+7303225728*b^10
*c^5*w1^4+6546528*c^13*b^5*w1^6+30033648*c^13*b^5*w1^4+48000*c^10*b^
2*w1^6+960768*c^10*b^2*w1^4-2592*c^9*b*w1^6-124992*c^9*b*w1^4+195045
4296*b^11*c^15*w1^6-2974602960*b^11*c^15*w1^4-223074324*b^11*c^16*w1
^6+4072436640*b^11*c^16*w1^4-8786772*b^11*c^19*w1^6-36244944*b^11*c^
19*w1^4-3469824*b^5*c^6*w1^6+17551872*b^5*c^6*w1^4+41056*c^9*b^2*w1^
6+1572576*c^9*b^2*w1^4-5312640*b^6*c^5*w1^6+31743360*b^6*c^5*w1^4-27
5940*w1^6*c^20*b^10-14762513088*w1^2*c^10*b^7-68552928*c^10*b^6*w1^4
+814903344*b^14*c^18*w1^4-1500327936*b^7*c^6*w1^4+3097574784*b^7*c^6
*w1^2-58752*c^7*b^3*w1^6-97551878832*b^13*c^13*w1^4-14390496*c^13*b^
7*w1^6-647821079424*b^13*c^10+100710418176*b^11*c^4*w1^2-7456*w1^6*c
^21*b^16+29438697024*b^15*c^8*w1^6-300277760*b^16*c^3*w1^6-266502144
0*b^16*c^3*w1^4+60276736*b^16*c^2*w1^6+518037504*b^16*c^2*w1^4-36909
82560*b^16*c^13*w1^6-36384429600*b^16*c^13*w1^4+6853595232*b^16*c^12
*w1^6+67894781328*b^16*c^12*w1^4-1172960*b^16*c^19*w1^6-10410240*b^1
6*c^19*w1^4+1059143680*b^16*c^4*w1^6+9661562880*b^16*c^4*w1^4-281342
3616*b^16*c^5*w1^6-26264162304*b^16*c^5*w1^4-10608702048*b^16*c^11*w
1^6-105267026304*b^16*c^11*w1^4-14763930240*b^16*c^9*w1^6-1455377184
00*b^16*c^9*w1^4+13707190464*b^16*c^10*w1^6+135789562656*b^16*c^10*w
1^4+5844129792*b^16*c^6*w1^6+55608431616*b^16*c^6*w1^4-43959744*b^16
*c^17*w1^6+87004652256*c^11*b^8*w1^2-43746332472*c^12*b^8*w1^2+65527
72992*c^13*b^8*w1^2+7381256544*c^12*b^7*w1^2-6172054848*c^13*b^7*w1^
2-387038601216*b^9*c^9*w1^2-113231418912*b^9*c^12*w1^2+329747905152*
b^9*c^8*w1^2+822467355840*c^10*b^10*w1^2-766703236320*c^11*b^10*w1^2
+411233677920*c^12*b^10*w1^2-100558848816*c^13*b^10*w1^2-24671050632
*c^14*b^10*w1^2+1419472512*c^12*b^6*w1^2+5639678568*c^14*b^8*w1^2+11
4346080*c^12*b^5*w1^2+2430213840*c^14*b^7*w1^2+27962928*c^10*b^4*w1^
2-113917104*c^11*b^4*w1^2+13981464*c^12*b^4*w1^2-740512206*b^9*c^17*
w1^2-10419733872*c^13*b^9*w1^4+277198848*b^11*c*w1^2+1769565600*b^9*
c^12*w1^6-130317972480*c^6*b^11*w1^4+13338709056*c^14*b^10*w1^4-4914
70848*b^11*c^2*w1^6+1997946*b^6*c^17*w1^2-1984068*c^20*b^10*w1^4-375
4944*b^16*c^20*w1^2+20408583744*b^16*c^15*w1^2-6087187584*b^16*c^16*
w1^2+9708871680*b^16*c^3*w1^2-1922531328*b^16*c^2*w1^2+124993977120*
b^16*c^13*w1^2-232616235456*b^16*c^12*w1^2+37925280*b^16*c^19*w1^2-3
4652897280*b^16*c^4*w1^2+92984537088*b^16*c^5*w1^2+360336317472*b^16
*c^11*w1^2+499975908480*b^16*c^9*w1^2-465232470912*b^16*c^10*w1^2-19
4790002688*b^16*c^6*w1^2+1452883392*b^16*c^17*w1^2-270725760*b^16*c^
18*w1^2+239763456*b^16*c*w1^2+134793936*b^6*c^15*w1^2-100853208*b^6*
c^14*w1^2-38716056*b^6*c^16*w1^2+1011649264128*b^15*c^7*w1^2-6322807
9008*b^15*c^15*w1^2+23494561920*b^15*c^16*w1^2+1779690324*b^12*c^17*
w1^4-105112375*b^12*c^18*w1^6-99951279*b^12*c^18*w1^4-65207266*b^10*
c^17*w1^6+114112902*b^10*c^17*w1^4+3535736*b^10*c^18*w1^6-120396642*
b^10*c^18*w1^4+3689193984*b^12*c^3*w1^6-12180764160*b^12*c^3*w1^4+63
40608*b^12*c*w1^6-1573134336*b^12*c*w1^4-519974400*b^12*c^2*w1^6+699
5427840*b^12*c^2*w1^4-13454384000*b^12*c^4*w1^6-12793763712*b^12*c^4
*w1^4+30351451904*b^12*c^5*w1^6+113900180736*b^12*c^5*w1^4-57892544*
b^6*c^8*w1^6+84576768*b^6*c^8*w1^4-4145904*b^9*c^18*w1^6-18623088*b^
9*c^18*w1^4+6339174384*c^8*b^12*w1^6-325341875088*c^8*b^12*w1^4+1393
4592*w1^4*b^9*c+37857888*b^4*c^13*w1^2+871699968*b^8*c^3*w1^2-969574
4*b^14*c^19*w1^6-228692160*c^10*b^5*w1^2+5353599744*b^7*c^7*w1^2-971
73504*b^13*c*w1^6+4784448384*b^11*c^5*w1^6+421104890880*b^14*c^5*w1^
2-43387864096*c^6*b^12*w1^6-279955023648*c^6*b^12*w1^4+33362545440*c
^7*b^12*w1^6+391953608352*c^7*b^12*w1^4-54826558272*c^9*b^12*w1^6+11
4767120448*c^9*b^12*w1^4+1130982440256*b^14*c^8*w1^2+141372805032*b^
14*c^14*w1^2-219907533312*b^14*c^7*w1^2-58166640*b^14*c^20*w1^2-1374
4220832*b^14*c^15*w1^2-2488813897824*b^13*c^9*w1^2-204452424*b^13*c^
19*w1^2-403620558336*b^13*c^5*w1^2+13791181824*b^13*c^4*w1^2-7240492
8*b^5*c^14*w1^2+22691016*b^5*c^15*w1^2-751825981440*b^15*c^6*w1^2-67
01072976*b^15*c^17*w1^2+1449388080*b^15*c^18*w1^2-445410109440*b^16*
c^8*w1^2-55676263680*b^16*c^14*w1^2+326537339904*b^16*c^7*w1^2-44904
96*c^7*b^3*w1^4-1752617088*b^8*c^4*w1^2-270445713408*b^14*c^4*w1^2+3
5670060288*c^6*b^8*w1^2+626433912*b^9*c^16*w1^2+155034*c^21*b^10+224
9413632*b^11*c^3*w1^6+6772896*b^6*c^15-84552336*b^6*c^14+4419684*b^6
*c^16-13970321152*c^7*b^10*w1^6+82518202368*b^13*c^4*w1^4-667872*b^5
*c^14*w1^6+14718096*b^5*c^14*w1^4-394200*b^5*c^15*w1^6-6690672*b^5*c
^15*w1^4+21666521088*b^15*c^6*w1^6+217945479168*b^15*c^6*w1^4+195243
696*b^15*c^17*w1^6+1917227232*b^15*c^17*w1^4-42790608*b^15*c^18*w1^6
-408004128*b^15*c^18*w1^4+13202108160*b^16*c^8*w1^6+129067332480*b^1
6*c^8*w1^4+1650263520*b^16*c^14*w1^6+16133416560*b^16*c^14*w1^4-9729
973248*b^16*c^7*w1^6-94012803072*b^16*c^7*w1^4+117728*b^16*c^20*w1^6
+1011792*b^16*c^20*w1^4-608123328*b^16*c^15*w1^6-5875800192*b^16*c^1
5*w1^4+182629056*b^16*c^16*w1^6+1737763488*b^16*c^16*w1^4-392093440*
c^6*b^8*w1^6+675026928*b^13*c^16*w1^4-128*c^10*w1^6-6240*c^10*w1^4+9
879552*b^14*w1^6+94814208*b^14*w1^4+458752*b^16*w1^6+3637248*b^16*w1
^4+11059200*b^13*w1^6+157483008*b^13*w1^4-337913856*b^12*w1^2-115458
048*b^15*w1^2+12096*c^10*w1^2-343719936*b^14*w1^2-14155776*b^16*w1^2
-473776128*b^13*w1^2-8150381568*b^13*c^4*w1^6-4954284*c^20*b^10+2795
3408*b^6*c^7*w1^6-406929408*b^6*c^7*w1^4+39980397296*c^12*b^12*w1^6+
32681645040*c^12*b^12*w1^4+79960794592*c^10*b^12*w1^6+65363290080*c^
10*b^12*w1^4-69704170576*c^11*b^12*w1^6-99367816848*c^11*b^12*w1^4+2
720256*b^6*c^6*w1^6+223175808*b^6*c^6*w1^4+1696*c^6*b^4*w1^6-1217827
2*c^6*b^4*w1^4+425088*b^5*c^5*w1^6-23786496*b^5*c^5*w1^4-74757006*b^
11*c^17*w1^6-1687357728*b^11*c^17*w1^4+40749642*b^11*c^18*w1^6+36627
4512*b^11*c^18*w1^4-970720*c^7*b^4*w1^6+9851808*c^7*b^4*w1^4-8731450
72*b^10*c^15*w1^6-6358194240*b^10*c^15*w1^4-2800303488*b^7*c^5*w1^2-
241620480*b^8*c^3*w1^4-55240704*w1^2*b^9*c+5474304*b^12*w1^6+1342033
92*b^12*w1^4+3686400*b^15*w1^6+29196288*b^15*w1^4+80608768*c^5*b^8*w
1^6-13462848*c^8*b^3*w1^2-5100322032*b^15*c^12*w1^6-53944989120*b^15
*c^12*w1^4+6916320*b^15*c^19*w1^6+63656640*b^15*c^19*w1^4+5477197824
*b^15*c^4*w1^6+52224528384*b^15*c^4*w1^4-12495596544*b^15*c^5*w1^6-1
22702542848*b^15*c^5*w1^4-21964149216*b^15*c^9*w1^6-230896218816*b^1
5*c^9*w1^4-778896*b^15*c^20*w1^6-6873984*b^15*c^20*w1^4-1015575*b^12
*c^20*w1^6+13662945*b^12*c^20*w1^4+2085159090*b^12*c^15*w1^6+2449710
0522*b^12*c^15*w1^4-1355870753*b^12*c^16*w1^6-8748594489*b^12*c^16*w
1^4+14410914*b^12*c^19*w1^6-47581110*b^12*c^19*w1^4+474241436*b^12*c
^17*w1^6-2205056*c^9*b^4*w1^6-401194297728*c^6*b^10*w1^2+50241585484
8*c^7*b^10*w1^2-197368405056*c^8*b^10*w1^2-402235395264*c^9*b^10*w1^
2-211507200*b^10*c*w1^2+2830215168*b^10*c^2*w1^2-6412096512*b^10*c^3
*w1^2-23910695424*b^10*c^4*w1^2+163130302080*b^10*c^5*w1^2+27257472*
c^13*b^5*w1^2-1866240*c^10*b^2*w1^2+246240*c^9*b*w1^2-75861837576*b^
11*c^15*w1^2+11825921916*b^11*c^16*w1^2+156719772*b^11*c^19*w1^2-223
53408*b^5*c^6*w1^2-3598560*c^9*b^2*w1^2+127868544*b^6*c^5*w1^2+21567
02976*b^6*c^7*w1^2-1357982299440*c^12*b^12*w1^2-2715964598880*c^10*b
^12*w1^2-410377536*b^16*c^17*w1^4+8274560*b^16*c^18*w1^6+75480960*b^
16*c^18*w1^4-7634944*b^16*c*w1^6-63209472*b^16*c*w1^4+1747088*b^6*c^
15*w1^6-25433088*b^6*c^15*w1^4-7236568*b^6*c^14*w1^6+10572096*b^6*c^
14*w1^4+85008*b^6*c^16*w1^6+6974244*b^6*c^16*w1^4-28897814016*b^15*c
^7*w1^6-296317246464*b^15*c^7*w1^4+1806113376*b^15*c^15*w1^6+1851982
7904*b^15*c^15*w1^4-677078784*b^15*c^16*w1^6-6810796224*b^15*c^16*w1
^4-1770577920*b^15*c^3*w1^6-16296099840*b^15*c^3*w1^4+398794752*b^15
*c^2*w1^6+3519479808*b^15*c^2*w1^4+5491037304*b^15*c^13*w1^6+5772405
4704*b^15*c^13*w1^4+59046174720*b^15*c^3*w1^2-13060694016*b^15*c^2*w
1^2-194471529480*b^15*c^13*w1^2+181152615888*b^15*c^12*w1^2-23064912
0*b^15*c^19*w1^2-185521674240*b^15*c^4*w1^2+428868670464*b^15*c^5*w1
^2+777886117920*b^15*c^9*w1^2+25509168*b^15*c^20*w1^2-6846525*b^12*c
^20*w1^2-38352406986*b^12*c^15*w1^2+28879926165*b^12*c^16*w1^2-15136
1946*b^12*c^19*w1^2-9565023132*b^12*c^17*w1^2+1783632771*b^12*c^18*w
1^2+2548910970*b^10*c^17*w1^2-186802308*b^10*c^18*w1^2-38748658176*b
^12*c^3*w1^2+2678095872*b^12*c*w1^2-3505420800*b^12*c^2*w1^2+2283049
94688*b^12*c^4*w1^2-612161480448*b^12*c^5*w1^2+331158244*b^10*c^16*w
1^6+1265905248*b^10*c^16*w1^4+1248788*b^10*c^19*w1^6+25684140*b^10*c
^19*w1^4+3348496*c^8*b^4*w1^6+47368464*c^8*b^4*w1^4+6307200*b^5*c^7*
w1^6+107050752*b^5*c^7*w1^4-6525610992*c^14*b^11*w1^6-12214948896*c^
14*b^11*w1^4+12792755520*c^13*b^11*w1^6+42748722576*c^13*b^11*w1^4-1
3713305184*c^12*b^11*w1^6-55358418528*c^12*b^11*w1^4-51171022080*c^9
*b^11*w1^6-170994890304*c^9*b^11*w1^4+52204887936*c^8*b^11*w1^6+9771
9591168*c^8*b^11*w1^4-41218488144*c^14*b^9*w1^2-2407654368*c^11*b^6*
w1^2-619489889568*b^13*c^12*w1^2-19441710720*b^7*c^8*w1^2-2557976064
*c^6*b^8*w1^4+4836915*b^12*c^20+50145626286*b^12*c^15-22811850747*b^
12*c^16+83956014*b^12*c^19+6409392300*b^12*c^17-1090004445*b^12*c^18
-243694494*b^10*c^17-140568210*b^10*c^18-19008*c^8*b^3*w1^6-80682566
4*b^6*c^8*w1^2+161511408*b^9*c^18*w1^2-556392160944*c^8*b^12*w1^2+92
4157637280*c^6*b^12*w1^2-613638511776*c^7*b^12*w1^2+1993615177536*c^
9*b^12*w1^2+2338529994000*c^11*b^12*w1^2-1238913792*b^6*c^6*w1^2+270
02592*c^6*b^4*w1^2+52057728*b^5*c^5*w1^2+768294234*b^11*c^17*w1^2-78
6800142*b^11*c^18*w1^2-28054944*c^7*b^4*w1^2+31400990928*b^10*c^15*w
1^2-12537321804*b^10*c^16*w1^2-25047252*b^10*c^19*w1^2-102684240*c^8
*b^4*w1^2-363056256*b^5*c^7*w1^2+242293494672*c^14*b^11*w1^2-4699120
13280*c^13*b^11*w1^2+502611741792*c^12*b^11*w1^2+1879648053120*c^9*b
^11*w1^2-1938347957376*c^8*b^11*w1^2+418562*b^4*c^14*w1^6+5921058*b^
4*c^14*w1^4+1259512*b^8*c^17*w1^6-29472096*b^8*c^17*w1^4-11534400*c^
20*b^11*w1^2+106701058944*b^13*c^7*w1^6-165816*b^3*c^13*w1^6-1228147
62624*b^13*c^8*w1^6+187121664*b^14+622203474456*b^13*c^13*w1^2-38861
265504*c^10*b^10*w1^4-29781319680*b^14*c^2*w1^2+47392781184*b^9*c^5*
w1^2+9465984*c^7*b^3*w1^2+6579763920*b^14*c^17*w1^2-436968*b^13*c^20
*w1^6+44951858520*b^14*c^13*w1^4+3672*w1^6*c^15*b^3-197586*b^7*c^17*
w1^6+111417458688*b^14*c^3*w1^2+5527764*c^20*b^10*w1^2-1791300651552
*b^14*c^11*w1^2+2440656*b^7*c^15*w1^6-614897888*c^11*b^8*w1^6+417939
2640*c^9*b^8*w1^4-16713216*b^8*c^2*w1^4+2376*w1^6*c^14*b^3+109125959
04*c^7*b^8*w1^4+129700734840*b^15*c^14*w1^2-551264*b^4*c^13*w1^6-155
03690624*c^10*b^10*w1^6+43261452*b^8*c^15*w1^6-2210592*b^2*c^11*w1^4
+52339820544*b^13*c^3*w1^2+63700992*b^15+7962624*b^16+599705856*b^7*
c^4*w1^2+107990894592*b^11*c^5*w1^4+1114689384*b^8*c^16*w1^2-1822824
0*b^3*c^12*w1^2-2740835520*c^9*b^7*w1^4-48934656*c^9*b^8*w1^6-825696
*c^20*b^11*w1^4+21492739584*b^12*c^3-1566646272*b^12*c+2476500480*b^
12*c^2-139520568960*b^12*c^4+410201107200*b^12*c^5-129456486144*b^9*
c^7*w1^2-31207268736*b^11*c^7*w1^6+24099266016*b^13*c^12*w1^6+547317
12*c^10*b^6*w1^6+147491677224*b^13*c^15*w1^2-2359866835584*b^13*c^7*
w1^2+292073944*c^12*b^8*w1^6+995328*b^11*w1^6-3649536*b^9*c^2*w1^6+2
4000*b^2*c^12*w1^6-676418688*b^6*c^8-38288405808*b^15*c^14*w1^4-1943
0632752*c^12*b^10*w1^4+579239424*b^5*c^8*w1^2+306307246464*b^15*c^8*
w1^4-48844944*b^9*c^18+262766592*b^13+2383755264*b^9*c^4*w1^4-424427
987376*c^8*b^12-729979223904*c^6*b^12+802330020576*c^7*b^12-20206170
8352*c^9*b^12+2488320*c*b^9*w1^6)/(-514838602368*c^13*b^12+142993557
522*c^14*b^12-219534077088*c^11*b^10*w1^4+66617574444*b^13*c^15*w1^4
+173684736*b^11*c*w1^4-3321188352*b^13*c*w1^2-20655*c^20*b^8*w1^4-82
836*c^22*b^14*w1^4-2745684*c^21*b^13*w1^4+700272*c^14*b^3*w1^4+24219
648*b^7*c^3*w1^4-1064763504*c^13*b^9*w1^6+81*w1^6*c^22*b^12+6948*w1^
6*c^21*b^12+117504*c^21*b^16*w1^4+16*w1^6*c^22*b^16-324*w1^6*c^22*b^
13+1221104*c^10*b^4*w1^6+4176*w1^6*c^21*b^15-144*w1^6*c^22*b^15+2287
574028*b^8*c^15*w1^2-1487*w1^6*c^16*b^4-13410*w1^6*c^19*b^8-11816776
78272*b^11*c^7-32231412*b^7*c^17*w1^2-1820232*b^14*c^21*w1^2+3592512
*c^7*b^3-14184*w1^6*c^16*b^5-4276224*b^15*c*w1^6-15616945152*b^14*c^
4+1351278689760*b^14*c^11+1766002505184*b^14*c^9-1719686486160*b^14*
c^10-436604359680*b^14*c^6+2126488464*b^14*c^17-122007384*b^14*c^18+
136095261696*b^14*c^5-101055744*c^9*b^4*w1^2+2556*w1^6*c^17*b^5-7187
904*b^5*c^8*w1^6+248478255072*b^11*c^10*w1^2-1660230*b^8*c^19*w1^2+7
0211104128*b^9*c^10*w1^4+114336*w1^6*b^3*c^10-144*w1^6*c^13*b+428*w1
^6*c^14*b^2+97542144*b^7*c^3-4690386*b^7*c^17+3185657856*b^11*c^2*w1
^4-101223936*b^9*c^5*w1^6+4778421660*b^13*c^17*w1^2-394585344*b^7*c^
4+198887436288*b^15*c^6+4281901056*b^15*c^2+1262304*c^20*b^16-569206
3104*c^15*b^16-12156480*c^19*b^16+83151360*c^18*b^16-429795072*c^17*
b^16+1743643584*c^16*b^16-95772497472*c^11*b^16+124029081792*c^10*b^
16+15206395680*c^14*b^16-33627467520*c^13*b^16+62014540896*c^12*b^16
+55796594688*c^6*b^16-495944640*c^9*b^6*w1^4-151926768*c^13*b^8*w1^6
+8872867008*b^7*c^8-5419156608*b^7*c^7+1546677504*b^7*c^6+300184704*
b^7*c^5-94608*c^19*b^7*w1^4+179794944*b^9*c^4*w1^6+73312128*c^9*b^5+
50976*c^13*b*w1^2+788025024*c^9*b^6+278408628*b^13*c^16*w1^6+1389312
0*c^9*b^4+4655071296*c^10*b^7-8680442112*c^9*b^7-60598368*c^10*b^5-1
065937968*c^10*b^6+5184*c^10+18808640*c^9*b^6*w1^6+1209175216*c^10*b
^8*w1^6-128622592*b^14*c^3*w1^6+45575033616*c^10*b^8-4374*c^22*b^10+
9342293760*c^5*b^8-26281029312*c^9*b^8-4156665984*c^8*b^8+338697288*
b^7*c^15-48333672*b^7*c^16+22552344000*c^7*b^8-20508287616*c^6*b^8-8
4678912*b^6*c^4*w1^2-116815987296*b^13*c^10*w1^2+811296*c^8*b^2-4300
128*c^9*b^3-631037952*b^15*c-111132*b^13*c^22*w1^2+30618*b^11*c^22*w
1^4-3856896*c^8*b^3-15228*w1^6*c^20*b^9-1775509632*b^8*c^4-181771776
*b^8*c^3+101647872*b^8*c^2+2331263376*c^14*b^8*w1^4-1204466976*c^13*
b^7*w1^4-168480*b*c^12*w1^2-3805056*b^7*c^6*w1^6-105900480*c^12*b^7*
w1^6-193065016320*b^14*c^6*w1^4-947182464*b^7*c^5*w1^4+9761472*c^9*b
^3*w1^2+3456*c^12*w1^4+126*w1^6*c^18*b^6-9240*w1^6*c^21*b^14+61668*w
1^6*c^18*b^7-539460*c^20*b^9*w1^4-66816*b^16*c^21*w1^2-28222384*c^14
*b^8*w1^6+441500626296*b^14*c^13-32195232*b^14*c^19-859843243080*b^1
4*c^12-2846294208*b^7*c^10*w1^4+581793068448*b^13*c^10*w1^4+1404*w1^
6*c^21*b^13-395118*c^17*b^5+13262535*b^8*c^18*w1^2+133192704*b^14*c^
4*w1^6-37086*w1^6*c^17*b^6+516077568*b^9*c^2-65416961664*b^13*c^8*w1
^2-4505601024*b^9*c^3+12930554880*b^9*c^4-10101303936*b^9*c^5-360285
40800*b^9*c^6+130404981888*b^9*c^7-43293984624*c^13*b^9*w1^2-5202773
8560*c^13*b^9+26669096424*c^14*b^9-24627013632*b^11*c^3*w1^4+4259054
016*b^9*c^9*w1^6+922070304*c^11*b^6-41265959328*c^11*b^8+22787516808
*c^12*b^8-6570257328*c^13*b^8-2327535648*c^12*b^7+2170110528*c^13*b^
7+22473216*b^7*c^5*w1^6+208110954240*b^9*c^9-111386067840*b^9*c^10+5
5693033920*b^9*c^12-213352771392*b^9*c^8+610552*c^12*b^4*w1^6-583579
117584*c^10*b^10+512217408672*c^11*b^10-291789558792*c^12*b^10+97625
625840*c^13*b^10-4757544396*c^14*b^10+28366848*b^9*c+396*w1^6*c^22*b
^14+2025*w1^6*c^20*b^8-532968984*c^12*b^6-7714656*w1^6*b^5*c^10-5195
83248*c^14*b^8+30299184*c^12*b^5-1109108376*c^14*b^7-13824*c^11*w1^4
-25272*c^13*b+11898576*c^10*b^4-21177936*c^11*b^4+5949288*c^12*b^4+2
66896529280*c^6*b^10-226564418304*c^7*b^10-38060355168*c^8*b^10-2162
52*b^2*c^14*w1^2+390502503360*c^9*b^10-5924662272*b^11*c^3*w1^2+1561
69296*c^12*b^5*w1^4+6516288*c^10*b^3+360806400*b^10*c-913711104*b^10
*c^2-7549645824*b^10*c^3+54200731392*b^10*c^4-160643005056*b^10*c^5-
18328032*c^13*b^5-509328*c^10*b^2-853250531040*b^14*c^11*w1^4-695070
72*b^7*c^3*w1^2+683928*b^2*c^13*w1^2-19229874768*c^10*b^8*w1^4-40921
2*c^21*b^13-26244*c^22*b^13+48001024*b^14*c^2*w1^6+73854854892*b^11*
c^15-18812811168*b^11*c^16-105364800*b^11*c^19+132192*b*c^12*w1^4-12
3986160*c^13*b^6*w1^4-60652800*b^5*c^6-873504*c^9*b^2+518292*b^3*c^1
5*w1^2-205130880*b^6*c^5+54432*c^12*b-108864*c^10*b+1895400*c^16*b^5
+329427*c^16*b^4-218376*c^13*b^2+81515647296*b^9*c^8*w1^4-2871752256
0*c^8*b^8*w1^2+5399766*b^4*c^14*w1^2-196300480320*b^11*c^7*w1^2-1595
160*b^3*c^14*w1^2-2754794736*b^13*c^13*w1^6+538488*b^2*c^12*w1^2+221
604768*b^14*c^19*w1^4-149319936*b^6*c^7-57604704*b^14*c^16*w1^6-2440
368*b^3*c^13*w1^2+217683369216*c^7*b^10*w1^4+312738357888*b^13*c^6*w
1^2+1180006758432*c^12*b^12+2360013516864*c^10*b^12-1943758385424*c^
11*b^12+299718144*b^6*c^6-27768140928*b^9*c^6*w1^4-45407520*b^7*c^16
*w1^4-111240*c^16*b^5*w1^4-343062*c^17*b^5*w1^4-3456*c^22*b^16*w1^4-
21203424*c^10*b^3*w1^2+10541664*c^6*b^4+25287552*b^5*c^5-1843350528*
b^14*c^6*w1^6+2559456306*b^11*c^17+80222562*b^11*c^18+47262335544*b^
15*c^13+257379177024*b^15*c^8-43484919984*b^15*c^12+86969839968*b^15
*c^10-189049342176*b^15*c^9+53902485504*b^15*c^4-258157352448*b^15*c
^7-14460768*c^7*b^4+135222384960*b^15*c^10*w1^2-5184*c^11+8869926304
*c^11*b^10*w1^6-23657856*b^8*c^4*w1^6-6033281760*b^14*c^16*w1^4-2301
381504*w1^6*b^9*c^10+810*w1^6*c^21*b^10-813717*b^4*c^16*w1^2-1416027
6144*b^10*c^15+8340516540*b^10*c^16-29490804*b^10*c^19-15552*b^15*c^
22*w1^2+1884708*c^21*b^12-3240*w1^6*c^19*b^7+118908*b^7*c^16*w1^6-84
97872*c^8*b^4-84934656*b^16*c+2581506*b^4*c^15*w1^2+9717550880*b^14*
c^9*w1^6+23398727040*b^9*c^5*w1^4+49906368*b^5*c^7-134509870080*c^9*
b^16+121651165440*c^8*b^16-140139497088*c^6*b^10*w1^4-91073009664*c^
7*b^16+646299648*b^16*c^2-870696*c^21*b^15*w1^4+27864*c^22*b^15*w1^4
-84807*c^22*b^12*w1^4+1444284*c^21*b^12*w1^4+17349941286*c^14*b^12*w
1^4-57168*b^3*c^12*w1^6-1071144*c^21*b^14-50301*b^8*c^20*w1^2-106588
1191104*b^13*c^7*w1^4+1040568*b^14*c^18*w1^6+419933376*c^9*b^5*w1^2-
404359182*c^14*b^12*w1^2-354280896*c^9*b^7*w1^6+1134432*c^8*b^2*w1^4
-2677752*b^5*c^16*w1^2+198531*c^20*b^8-3205170*c^17*b^6+3082698*c^18
*b^7-381024*c^19*b^7-710046*c^19*b^8+433512*c^18*b^6+899208*b^5*c^17
*w1^2-190021610448*c^14*b^11+327037032144*c^13*b^11-18164736000*b^15
*c^3-32172397128*b^15*c^14-118480112640*b^15*c^5-421113168*b^15*c^18
+1851251760*b^15*c^17-6215232384*b^15*c^16+16134834528*b^15*c^15+381
456096768*b^15*c^8*w1^2-328423111920*c^12*b^11-38817792*b^11+6568462
23840*c^10*b^11+518742126504*b^14*c^12*w1^4-1308148128576*c^9*b^11+1
520172883584*c^8*b^11+1219860*b^11*c^21*w1^2+602009957376*c^6*b^11-1
0189455912*c^14*b^9*w1^4-908999090784*b^14*c^9*w1^4+241698816*b^9*c^
3*w1^2-290896534224*b^13*c^12*w1^4+197006256*c^13*b^6-163805203584*b
^11*c^5-10268487936*b^11*c^4+26973388800*b^11*c^3-9618352128*b^11*c^
2+1368078336*b^11*c+104806656*c^5*b^8*w1^4+829440*b^7*c^3*w1^6-94413
6*c^19*b^9*w1^2-576*w1^6*c^10*b+4644864*b^11*c*w1^6-1412539776*b^8*c
^4*w1^4+513538292736*b^14*c^6*w1^2+2538716502*c^14*b^12*w1^6+2915693
26272*b^11*c^7*w1^4-25754112*b^8*c^2*w1^2+49572*c^22*b^14-17253*c^22
*b^12+1036800*b^8*c^2*w1^6+619937856*c^7*b^8*w1^6+276203520*b^9*c^2*
w1^4+449244792*c^14*b^7*w1^4+142377696*c^11*b^6*w1^4-43001280*b^5*c^
8+588060*b^9*c^20*w1^2+44892144*c^10*b^4*w1^4-4308469056*b^9*c^8*w1^
6-169614*c^21*b^11*w1^4+12128*b^2*c^11*w1^6-815785164*b^13*c^15*w1^6
-103812071040*b^9*c^10*w1^2+243360*w1^6*c^19*b^9-1336014*b^11*c^21-3
030624*b^2*c^11*w1^2+344682*c^17*b^6*w1^4+235980*c^18*b^6*w1^4+288*w
1^6*b*c^12+1357680458880*b^13*c^8*w1^4+17600004*c^19*b^9-32*c^11*w1^
6+3243348*b^13*c^21*w1^2+18650107008*c^8*b^8*w1^4+4702160*c^13*b^6*w
1^6+30987373824*b^11*c^5*w1^2+26822772*b^13*c^20*w1^4+1075032*b^3*c^
13-3258144*b^3*c^12+3473280*b^4*c^13+101412*c^14*b^2+482112*c^14*b^3
-224532*c^15*b^3-903798*c^15*b^4-4536*w1^6*c^21*b^11+612824832*w1^6*
b^15*c^10+8608876704*w1^6*c^10*b^11-305100*c^15*b^3*w1^4+15099419520
*b^9*c^6*w1^2-188082*b^10*c^21*w1^2+16*c^12*w1^6+2811580416*b^13*c*w
1^4+58212*b^14*c^22*w1^2+1872*b^16*c^22*w1^2-113238*c^21*b^10*w1^4+4
19033088*b^13*c-2185094537856*b^13*c^8+273136817232*b^13*c^14+204315
1853760*b^13*c^7+19666476*b^13*c^20-127696990860*b^13*c^15+445439052
36*b^13*c^16+69757314048*b^13*c^3-10069235712*b^13*c^2-420514173000*
b^13*c^13+397480469328*b^13*c^12-225779072*c^8*b^8*w1^6+900559872*b^
11*c^4*w1^6-62300160*b^9*c^3*w1^6-611928*b^2*c^12*w1^4+4919629824*b^
11*c^2*w1^2+1844434576*c^13*b^10*w1^6+8*w1^6*c^13*b^2+55489536*b^6*c
^4-772972416*b^9*c^6*w1^6-13643886240*b^14*c^16+4803121152*b^14*c^2-
8241979392*b^14*c^3+101088*c^9*b+1280064168*b^14*c^18*w1^2-264384*c^
10*b*w1^4-35105552064*b^9*c^12*w1^4+16048071648*b^14*c^16*w1^2+21244
336128*b^13*c^2*w1^2-2883909528*b^9*c^15*w1^2-36540072*c^14*b^7*w1^6
+23550228*b^8*c^17*w1^2+132985368*b^7*c^15*w1^2-1730016*c^8*b^2*w1^2
-169710057360*b^13*c^14*w1^4-14315616*c^9*b^3*w1^4+10009701504*c^6*b
^11*w1^6-226633260*c^14*b^10*w1^6-244797708960*b^14*c^9*w1^2-3123385
92*b^5*w1^4*c^10+37184700024*b^14*c^12*w1^2+2309256*c^21*b^14*w1^4-1
150254*c^18*b^7*w1^4-139840128000*b^14*c^4*w1^4+56730820608*b^14*c^3
*w1^4+147232512*b^7*c^4*w1^4+390609*c^16*b^4*w1^4+1525446*c^19*b^8*w
1^4-35334144*b^12-5126823464*c^12*b^10*w1^6-5602176*c^8*b^3*w1^4-437
4*b^10*c^22*w1^4+992736*b^2*c^11-254664*b^2*c^12+1409521500*b^8*c^15
-640883988*b^8*c^16-7232398560*c^13*b^12*w1^6+5265008*b^14*c^17*w1^6
+77090897664*b^11*c^4*w1^4+14799726*b^7*c^17*w1^4+117881486784*c^13*
b^12*w1^4+891592704*b^15*c*w1^4-58683993696*c^13*b^12*w1^2-225816336
*b^15*c^14*w1^6-29499000*c^12*b^6*w1^6+3578904*b^3*c^13*w1^4-1062234
*b^4*c^14+130659264*b^5*c^8*w1^4+3500119728*b^14*c^17*w1^4+336960*c^
10*b*w1^2+7377738304*c^9*b^10*w1^6-54640039104*c^9*b^10*w1^4+829440*
b^10*c*w1^6-115955712*b^10*c*w1^4+13492224*b^10*c^2*w1^6+1910366208*
b^10*c^2*w1^4-183120896*b^10*c^3*w1^6-7531121664*b^10*c^3*w1^4+88846
2848*b^10*c^4*w1^6+6023510784*b^10*c^4*w1^4+2429387720*b^14*c^13*w1^
6+7626788192*b^14*c^11*w1^6+30618*b^9*c^21*w1^4-13733259264*b^13*c^2
*w1^4+101523456*w1^2*b^11+17915904*w1^2*b^10-62705664*w1^4*b^11-8957
952*w1^4*b^10-465048*c^13*b^2*w1^4+20780311968*c^11*b^8*w1^4-9263332
8*c^11*b^4*w1^4-1863917568*b^14*c*w1^2+74953728*c^9*b^4*w1^4+1459733
40*b^8*c^17-8150311368*b^9*c^15+1125891900*b^9*c^16+157832874*b^9*c^
17-13871169*b^8*c^18-41492844*b^13*c^20*w1^2-301086720*b^9*c^2*w1^2+
18319824000*c^6*b^11*w1^2+365110272*b^13*c^3*w1^6-1324188*c^19*b^9*w
1^4-9773073684*b^13*c^16*w1^2-2891268*b^12*c^21*w1^2+1423147104*c^12
*b^7*w1^4+5753576448*b^9*c^4*w1^2-3593958336*b^7*c^8*w1^4-1490678532
*b^13*c^18*w1^2-82944*b^16*c^21+2592*b^16*c^22+616248*b^15*c^21-1835
84260512*w1^4*b^15*c^10-9648140208*b^14*c^10*w1^6-9614937384*c^12*b^
8*w1^4+3635868928*c^6*b^10*w1^6+271512*b^7*c^19*w1^2-362965246560*c^
10*b^11*w1^4-112966489728*b^9*c^9*w1^4-339714*c^15*b^4*w1^4+8748*b^1
0*c^22*w1^2+1507214592*c^5*b^8*w1^2+101232396*b^7*c^16*w1^2+18954*b^
11*c^22+36601184448*c^7*b^8*w1^2+292320576*b^7*c^8*w1^6-5040*c^12*w1
^2+18738432*b^4*c^13*w1^4-140544*c^9*b^3*w1^6+223215984*c^13*b^6*w1^
2-61199427240*b^14*c^13*w1^2-114560640*b^7*c^7*w1^6+21238*w1^6*c^15*
b^4-49572*b^11*c^22*w1^2+2592*c^12+22446072*c^12*b^4*w1^4+2240076625
92*b^14*c^5*w1^4+46908*w1^6*c^20*b^11-1425404967552*b^13*c^6-1155618
6732*b^13*c^17+2162562948*b^13*c^18-1096851456*b^14*c-1446430906080*
b^14*c^8-180803863260*b^14*c^14+922546962432*b^14*c^7+9381096*b^14*c
^20+57659185152*b^14*c^15+1682056692000*b^13*c^9-27506884608*b^16*c^
5+10643374080*b^16*c^4-3112058880*b^16*c^3-18457122240*c^9*b^7*w1^2+
116964*c^22*b^13*w1^4+49208472*c^12*b^6*w1^4+3424*c^8*b^2*w1^6-52995
6864*b^15*c*w1^2+74369400048*b^14*c^10*w1^2+107163*b^12*c^22*w1^2+89
2863936*c^9*b^6*w1^2+1952640*b^7*c^18*w1^2+21890304*w1^4*b^3*c^10-20
600136*b^7*c^15*w1^4-7893504*b^7*c^4*w1^6-14643460*b^8*c^16*w1^6+161
28*b^6*c^4*w1^6-1256090220*b^8*c^15*w1^4-34776*c^13*b*w1^4+141804*c^
14*b^2*w1^4-1007964*c^20*b^9-3432960*b^8*c^3*w1^6-148415057568*c^8*b
^10*w1^4-13660009776*c^13*b^10*w1^4+59044896*c^11*b^6*w1^6-181306608
0*c^8*b^10*w1^6+329602176*b^7*c^7*w1^4-8957952*b^10+18785844*c^20*b^
11-1321008*c^11*b^4*w1^6+8177120208*b^13*c^14*w1^2+223769088*c^9*b^5
*w1^4-5237839008*w1^6*b^13*c^10+517536*b^15*c^21*w1^2-14993952768*b^
14*c^2*w1^4-4824070104*b^14*c^12*w1^6+104274864*c^13*b^8*w1^4+385732
8*c^12*b^5*w1^6+11381184*c^9*b^5*w1^6+30205440*b^6*c^4*w1^4-8363088*
c^20*b^15+16992*c^11*w1^2+70956000*c^19*b^15+338992128*b^9*c^3*w1^4+
1771490160*b^13*c^14*w1^6+49832879760*c^10*b^8*w1^2-272489508*b^13*c
^19+739595950848*b^13*c^5-276808057344*b^13*c^4+211800960*w1^6*b^7*c
^10+268211412*b^8*c^16*w1^4-27702*b^9*c^21-221062752*b^14*c^19*w1^2+
5375160*b^5*c^14-11863518336*b^9*c^7*w1^4-3119148*b^5*c^15+261403200
0*b^9*c^7*w1^6+32464862208*b^13*c^3*w1^4+1037484253008*b^14*c^10*w1^
4-21384*b^15*c^22+538558632*c^14*b^9*w1^6-2916*b^9*c^21*w1^2-1633770
00*b^9*c^15*w1^6+741469896*b^9*c^15*w1^4+24155388*b^9*c^16*w1^6+8677
54404*b^9*c^16*w1^4+1581624*b^9*c^17*w1^6-365605110*b^9*c^17*w1^4-18
4827*b^8*c^18*w1^6-11035467*b^8*c^18*w1^4-8909076096*b^13*c^6*w1^6+3
36960512*b^14*c^5*w1^6+551394815616*b^13*c^6*w1^4-69943068*b^13*c^17
*w1^6+2371351788*b^13*c^17*w1^4+12440484*b^13*c^18*w1^6+111866076*b^
13*c^18*w1^4-9461760*b^14*c*w1^6+2364678144*b^14*c*w1^4-7660357536*b
^14*c^8*w1^6+506578351968*b^14*c^8*w1^4-957544692*b^14*c^14*w1^6+633
22293996*b^14*c^14*w1^4+4546420736*b^14*c^7*w1^6-64217346048*b^14*c^
7*w1^4+93752*b^14*c^20*w1^6-29285064*b^14*c^20*w1^4+284151296*b^14*c
^15*w1^6-4013584128*b^14*c^15*w1^4+11019178944*b^13*c^9*w1^6-1161821
215584*b^13*c^9*w1^4-1426212*b^13*c^19*w1^6-126815868*b^13*c^19*w1^4
+4476356352*b^13*c^5*w1^6-151766514432*b^13*c^5*w1^4-2749352976*c^10
*b^6*w1^2-40605696*b^13*c^2*w1^6-661554*b^6*c^18*w1^2-10945152*b^3*c
^12*w1^4-12421615680*c^9*b^8*w1^2-2354122112*b^10*c^5*w1^6+383884842
24*b^10*c^5*w1^4-2845296*c^13*b^5*w1^6-55942272*c^13*b^5*w1^4-10416*
c^10*b^2*w1^6-1223856*c^10*b^2*w1^4+576*c^9*b*w1^6+139104*c^9*b*w1^4
+1077786540*b^11*c^15*w1^6-18223082892*b^11*c^15*w1^4-312803172*b^11
*c^16*w1^6-321294168*b^11*c^16*w1^4+221868*b^11*c^19*w1^6+96199272*b
^11*c^19*w1^4+453888*b^5*c^6*w1^6+3559680*b^5*c^6*w1^4+32*c^9*b^2*w1
^6-1860192*c^9*b^2*w1^4-2373504*b^6*c^5*w1^6+22059648*b^6*c^5*w1^4+2
6352*w1^6*c^20*b^10+11534683392*w1^2*c^10*b^7+98416944*c^10*b^6*w1^4
-1092501000*b^14*c^18*w1^4+1453040640*b^7*c^6*w1^4-3239436672*b^7*c^
6*w1^2+2880*c^7*b^3*w1^6+290455303896*b^13*c^13*w1^4+88570224*c^13*b
^7*w1^6-794960938656*b^13*c^10-10087137792*b^11*c^4*w1^2-512*w1^6*c^
21*b^16+1806530688*b^15*c^8*w1^6-19210240*b^16*c^3*w1^6+4901437440*b
^16*c^3*w1^4+3989504*b^16*c^2*w1^6-967901184*b^16*c^2*w1^4-207576960
*b^16*c^13*w1^6+63674346240*b^16*c^13*w1^4+382805808*b^16*c^12*w1^6-
118549588608*b^16*c^12*w1^4-75040*b^16*c^19*w1^6+19146240*b^16*c^19*
w1^4+65699840*b^16*c^4*w1^6-17535467520*b^16*c^4*w1^4-169795584*b^16
*c^5*w1^6+47146696704*b^16*c^5*w1^4-591188256*b^16*c^11*w1^6+1836662
58432*b^16*c^11*w1^4-830307840*b^16*c^9*w1^6+254697384960*b^16*c^9*w
1^4+765611616*b^16*c^10*w1^6-237099177216*b^16*c^10*w1^4+344423424*b
^16*c^6*w1^6-98928304128*b^16*c^6*w1^4-2653056*b^16*c^17*w1^6-504474
35616*c^11*b^8*w1^2+24916439880*c^12*b^8*w1^2-3105403920*c^13*b^8*w1
^2-5767341696*c^12*b^7*w1^2+4614280560*c^13*b^7*w1^2+173175938496*b^
9*c^9*w1^2+51906035520*b^9*c^12*w1^2-139596426432*b^9*c^8*w1^2-28156
3267248*c^10*b^10*w1^2+266122025568*c^11*b^10*w1^2-140781633624*c^12
*b^10*w1^2+32233762224*c^13*b^10*w1^2+9031531212*c^14*b^10*w1^2-1374
676488*c^12*b^6*w1^2-3589690320*c^14*b^8*w1^2+56543184*c^12*b^5*w1^2
-1642160952*c^14*b^7*w1^2+20138832*c^10*b^4*w1^2+30587760*c^11*b^4*w
1^2+10069416*c^12*b^4*w1^2+307414548*b^9*c^17*w1^2+28241622432*c^13*
b^9*w1^4-1249136640*b^11*c*w1^2+1150690752*b^9*c^12*w1^6+10281413376
*c^6*b^11*w1^4-18551882196*c^14*b^10*w1^4-24016896*b^11*c^2*w1^6+524
070*b^6*c^17*w1^2+3731184*c^20*b^10*w1^4+1119024*b^16*c^20*w1^2-6900
133824*b^16*c^15*w1^2+2025949536*b^16*c^16*w1^2-2999623680*b^16*c^3*
w1^2+572940288*b^16*c^2*w1^2-43124227200*b^16*c^13*w1^2+80651813616*
b^16*c^12*w1^2-11717280*b^16*c^19*w1^2+11031183360*b^16*c^4*w1^2-303
36933888*b^16*c^5*w1^2-125138621088*b^16*c^11*w1^2-172496908800*b^16
*c^9*w1^2+161303627232*b^16*c^10*w1^2+64830385152*b^16*c^6*w1^2-4740
14592*b^16*c^17*w1^2+86181120*b^16*c^18*w1^2-68419584*b^16*c*w1^2-13
2803136*b^6*c^15*w1^2+193079412*b^6*c^14*w1^2+27993708*b^6*c^16*w1^2
-366868113408*b^15*c^7*w1^2+22929257088*b^15*c^15*w1^2-8366493888*b^
15*c^16*w1^2-5198003712*b^12*c^17*w1^4-7633823*b^12*c^18*w1^6+889174
665*b^12*c^18*w1^4-36783158*b^10*c^17*w1^6+599820066*b^10*c^17*w1^4+
6941116*b^10*c^18*w1^6+47058678*b^10*c^18*w1^4+402304512*b^12*c^3*w1
^6-16459725312*b^12*c^3*w1^4+7114752*b^12*c*w1^6+1478946816*b^12*c*w
1^4-85102080*b^12*c^2*w1^6-2759892480*b^12*c^2*w1^4-977129344*b^12*c
^4*w1^6+113814357120*b^12*c^4*w1^4+901699072*b^12*c^5*w1^6-332672237
568*b^12*c^5*w1^4+22758752*b^6*c^8*w1^6+161359776*b^6*c^8*w1^4-14046
48*b^9*c^18*w1^6+57476952*b^9*c^18*w1^4+20309732016*c^8*b^12*w1^6+13
8799530288*c^8*b^12*w1^4-31352832*w1^4*b^9*c-25263936*b^4*c^13*w1^2-
425018880*b^8*c^3*w1^2-502432*b^14*c^19*w1^6-113086368*c^10*b^5*w1^2
-2127765888*b^7*c^7*w1^2-1437696*b^13*c*w1^6-3918569472*b^11*c^5*w1^
6-338874412032*b^14*c^5*w1^2+2018194912*c^6*b^12*w1^6+569542707936*c
^6*b^12*w1^4-9593869728*c^7*b^12*w1^6-558334338336*c^7*b^12*w1^4-289
29594240*c^9*b^12*w1^6+471525947136*c^9*b^12*w1^4+457250029344*b^14*
c^8*w1^2+57156253668*b^14*c^14*w1^2-571905110016*b^14*c^7*w1^2+25810
344*b^14*c^20*w1^2-35744069376*b^14*c^15*w1^2+173972797056*b^13*c^9*
w1^2+309454020*b^13*c^19*w1^2-305818986240*b^13*c^5*w1^2+19080685209
6*b^13*c^4*w1^2+67561992*b^5*c^14*w1^2-12547764*b^5*c^15*w1^2+267727
804416*b^15*c^6*w1^2+2331353664*b^15*c^17*w1^2-489779136*b^15*c^18*w
1^2+152396242560*b^16*c^8*w1^2+19049530320*b^16*c^14*w1^2-1104021411
84*b^16*c^7*w1^2+4881600*c^7*b^3*w1^4+1697604480*b^8*c^4*w1^2+163848
213504*b^14*c^4*w1^2-17595692928*c^6*b^8*w1^2-471856860*b^9*c^16*w1^
2+352350*c^21*b^10-56798208*b^11*c^3*w1^6-9332496*b^6*c^15-34024212*
b^6*c^14+9366192*b^6*c^16-2594287616*c^7*b^10*w1^6-14318857728*b^13*
c^4*w1^4+898488*b^5*c^14*w1^6-16332408*b^5*c^14*w1^4-88812*b^5*c^15*
w1^6+10071756*b^5*c^15*w1^4+1385773056*b^15*c^6*w1^6-379311538176*b^
15*c^6*w1^4+12838176*b^15*c^17*w1^6-3373800336*b^15*c^17*w1^4-290505
6*b^15*c^18*w1^6+727873776*b^15*c^18*w1^4+750933120*b^16*c^8*w1^6-22
6738621440*b^16*c^8*w1^4+93866640*b^16*c^14*w1^6-28342327680*b^16*c^
14*w1^4-562179072*b^16*c^7*w1^6+166057869312*b^16*c^7*w1^4+7792*b^16
*c^20*w1^6-1890432*b^16*c^20*w1^4-35136192*b^16*c^15*w1^6+1037861683
2*b^16*c^15*w1^4+10763232*b^16*c^16*w1^6-3091509504*b^16*c^16*w1^4-4
68590720*c^6*b^8*w1^6-17231087988*b^13*c^16*w1^4+32*c^10*w1^6+6912*c
^10*w1^4+811008*b^14*w1^6-169648128*b^14*w1^4+32768*b^16*w1^6-707788
8*b^16*w1^4+663552*b^13*w1^6-239542272*b^13*w1^4+219469824*b^12*w1^2
+31850496*b^15*w1^2-10080*c^10*w1^2+119218176*b^14*w1^2+3833856*b^16
*w1^2+227598336*b^13*w1^2-1592381952*b^13*c^4*w1^6-1784592*c^20*b^10
-29470208*b^6*c^7*w1^6+417547008*b^6*c^7*w1^4+15229189984*c^12*b^12*
w1^6-419148756000*c^12*b^12*w1^4+30458379968*c^10*b^12*w1^6-83829751
2000*c^10*b^12*w1^4-24518722928*c^11*b^12*w1^6+758928071376*c^11*b^1
2*w1^4+13618560*b^6*c^6*w1^6-337547520*b^6*c^6*w1^4-47584*c^6*b^4*w1
^6+12499488*c^6*b^4*w1^4-163584*b^5*c^5*w1^6+21955968*b^5*c^5*w1^4+6
1227648*b^11*c^17*w1^6+1782063234*b^11*c^17*w1^4-7035624*b^11*c^18*w
1^6-602272638*b^11*c^18*w1^4+339808*c^7*b^4*w1^6-5435424*c^7*b^4*w1^
4-162142976*b^10*c^15*w1^6+13605210576*b^10*c^15*w1^4+2062810368*b^7
*c^5*w1^2+390514176*b^8*c^3*w1^4+2985984*w1^2*b^9*c+165888*b^12*w1^6
-173684736*b^12*w1^4+294912*b^15*w1^6-57065472*b^15*w1^4+173878016*c
^5*b^8*w1^6+12761280*c^8*b^3*w1^2-306412416*b^15*c^12*w1^6+917921302
56*b^15*c^12*w1^4+486720*b^15*c^19*w1^6-115477920*b^15*c^19*w1^4+371
847168*b^15*c^4*w1^6-93167843328*b^15*c^4*w1^4-821643264*b^15*c^5*w1
^6+215923221504*b^15*c^5*w1^4-1330143552*b^15*c^9*w1^6+393956268192*
b^15*c^9*w1^4-57024*b^15*c^20*w1^6+12725424*b^15*c^20*w1^4-166215*b^
12*c^20*w1^6-5390415*b^12*c^20*w1^4-599616858*b^12*c^15*w1^6-3489589
6146*b^12*c^15*w1^4+63068591*b^12*c^16*w1^6+17798209623*b^12*c^16*w1
^4+1571502*b^12*c^19*w1^6-64295802*b^12*c^19*w1^4+14089048*b^12*c^17
*w1^6-193792*c^9*b^4*w1^6+102302710272*c^6*b^10*w1^2-154559070720*c^
7*b^10*w1^2+72252249696*c^8*b^10*w1^2+128935048896*c^9*b^10*w1^2-192
595968*b^10*c*w1^2-146644992*b^10*c^2*w1^2+3544151040*b^10*c^3*w1^2-
4251082752*b^10*c^4*w1^2-26055172224*b^10*c^5*w1^2-104983344*c^13*b^
5*w1^2+1076976*c^10*b^2*w1^2-203904*c^9*b*w1^2+12268780020*b^11*c^15
*w1^2-572494500*b^11*c^16*w1^2+23143212*b^11*c^19*w1^2+85688064*b^5*
c^6*w1^2+2735712*c^9*b^2*w1^2+33540480*b^6*c^5*w1^2-2124850176*b^6*c
^7*w1^2+198580966560*c^12*b^12*w1^2+397161933120*c^10*b^12*w1^2+7366
67136*b^16*c^17*w1^4+513280*b^16*c^18*w1^6-136995840*b^16*c^18*w1^4-
524288*b^16*c*w1^6+120324096*b^16*c*w1^4-1841888*b^6*c^15*w1^6+26096
688*b^6*c^15*w1^4+2844844*b^6*c^14*w1^6+20169972*b^6*c^14*w1^4+42558
0*b^6*c^16*w1^6-10548360*b^6*c^16*w1^4-1806050304*b^15*c^7*w1^6+5112
44296704*b^15*c^7*w1^4+112878144*b^15*c^15*w1^6-31952768544*b^15*c^1
5*w1^4-43305408*b^15*c^16*w1^6+11853485568*b^15*c^16*w1^4-124600320*
b^15*c^3*w1^6+29562347520*b^15*c^3*w1^4+29196288*b^15*c^2*w1^6-65154
17088*b^15*c^2*w1^4+332535888*b^15*c^13*w1^6-98489067048*b^15*c^13*w
1^4-19247431680*b^15*c^3*w1^2+4072882176*b^15*c^2*w1^2+72176492448*b
^15*c^13*w1^2-67611192480*b^15*c^12*w1^2+75185280*b^15*c^19*w1^2+626
91729408*b^15*c^4*w1^2-149206634496*b^15*c^5*w1^2-288705969792*b^15*
c^9*w1^2-7954848*b^15*c^20*w1^2+31664115*b^12*c^20*w1^2+7156020114*b
^12*c^15*w1^2-1731080763*b^12*c^16*w1^2-184268790*b^12*c^19*w1^2-689
917032*b^12*c^17*w1^2+584037387*b^12*c^18*w1^2-407112066*b^10*c^17*w
1^2-33211584*b^10*c^18*w1^2-47172810240*b^12*c^3*w1^2-2960658432*b^1
2*c*w1^2+16212026880*b^12*c^2*w1^2+74756785536*b^12*c^4*w1^2-4415469
0048*b^12*c^5*w1^2+113620904*b^10*c^16*w1^6-4379359284*b^10*c^16*w1^
4-715316*b^10*c^19*w1^6-29418444*b^10*c^19*w1^4-515824*c^8*b^4*w1^6-
67197168*c^8*b^4*w1^4+1420992*b^5*c^7*w1^6-161148096*b^5*c^7*w1^4-26
08604928*c^14*b^11*w1^6+76154460336*c^14*b^11*w1^4+4351683168*c^13*b
^11*w1^6-162759793392*c^13*b^11*w1^4-4304438352*c^12*b^11*w1^6+18148
2623280*c^12*b^11*w1^4-17406732672*c^9*b^11*w1^6+651039173568*c^9*b^
11*w1^4+20868839424*c^8*b^11*w1^6-609235682688*c^8*b^11*w1^4+1744955
3304*c^14*b^9*w1^2+2655380448*c^11*b^6*w1^2+58407993648*b^13*c^12*w1
^2+13137287616*b^7*c^8*w1^2+8582765184*c^6*b^8*w1^4-36745245*b^12*c^
20-10035986022*b^12*c^15-12093807627*b^12*c^16+347569218*b^12*c^19+6
775530768*b^12*c^17-1954142901*b^12*c^18-2510046954*b^10*c^17+423443
214*b^10*c^18+52416*c^8*b^3*w1^6+1544635296*b^6*c^8*w1^2-44949816*b^
9*c^18*w1^2-3234873456*c^8*b^12*w1^2-55394584416*c^6*b^12*w1^2+11449
6321824*c^7*b^12*w1^2-234735974784*c^9*b^12*w1^2-359849230416*c^11*b
^12*w1^2+895798656*b^6*c^6*w1^2-26038944*c^6*b^4*w1^2-57549312*b^5*c
^5*w1^2-484177716*b^11*c^17*w1^2+78805764*b^11*c^18*w1^2+41304096*c^
7*b^4*w1^2-9659941920*b^10*c^15*w1^2+3196959696*b^10*c^16*w1^2+13844
340*b^10*c^19*w1^2+43198128*c^8*b^4*w1^2+200764224*b^5*c^7*w1^2-5047
4960352*c^14*b^11*w1^2+109878800832*c^13*b^11*w1^2-124239127536*c^12
*b^11*w1^2-439515203328*c^9*b^11*w1^2+403799682816*c^8*b^11*w1^2-644
78*b^4*c^14*w1^6-8399646*b^4*c^14*w1^4+2716844*b^8*c^17*w1^6+1637604
*b^8*c^17*w1^4-9608652*c^20*b^11*w1^2+13052562624*b^13*c^7*w1^6+3513
6*b^3*c^13*w1^6-14171921280*b^13*c^8*w1^6+101523456*b^14-43493199264
*b^13*c^13*w1^2+219162628368*c^10*b^10*w1^4+13214896128*b^14*c^2*w1^
2-19674531072*b^9*c^5*w1^2-8292672*c^7*b^3*w1^2-5294912688*b^14*c^17
*w1^2+79308*b^13*c^20*w1^6-227249772696*b^14*c^13*w1^4-180*w1^6*c^15
*b^3-351144*b^7*c^17*w1^6-56592064512*b^14*c^3*w1^2-286416*c^20*b^10
*w1^2-17540502624*b^14*c^11*w1^2+7160040*b^7*c^15*w1^6-1125921952*c^
11*b^8*w1^6+417099456*c^9*b^8*w1^4-10575360*b^8*c^2*w1^4-6552*w1^6*c
^14*b^3-20097443520*c^7*b^8*w1^4-47682012096*b^15*c^14*w1^2-48448*b^
4*c^13*w1^6-10253646928*c^10*b^10*w1^6+38746116*b^8*c^15*w1^6+280195
2*b^2*c^11*w1^4-79220229120*b^13*c^3*w1^2+43794432*b^15+5308416*b^16
-249937920*b^7*c^4*w1^2-114052046976*b^11*c^5*w1^4-549865404*b^8*c^1
6*w1^2+10601712*b^3*c^12*w1^2+4817867904*c^9*b^7*w1^4-607707072*c^9*
b^8*w1^6-6221988*c^20*b^11*w1^4+88977719808*b^12*c^3+1929940992*b^12
*c-18813565440*b^12*c^2-250130291328*b^12*c^4+433633969152*b^12*c^5+
46142552448*b^9*c^7*w1^2-17244584640*b^11*c^7*w1^6+2618919504*b^13*c
^12*w1^6-58998000*c^10*b^6*w1^6+9684951084*b^13*c^15*w1^2-1549592173
44*b^13*c^7*w1^2+604587608*c^12*b^8*w1^6+7796736*b^9*c^2*w1^6-5208*b
^2*c^12*w1^6-272193696*b^6*c^8+65627980056*b^15*c^14*w1^4+1095813141
84*c^12*b^10*w1^4-540495936*b^5*c^8*w1^2-525023840448*b^15*c^8*w1^4-
101019960*b^9*c^18+53747712*b^13-7357049856*b^9*c^4*w1^4+11439484601
76*c^8*b^12-387001844064*c^6*b^12-160575776352*c^7*b^12-205935440947
2*c^9*b^12);


==> anc/Solution_1.txt <==
This is the ancillary file Solution_1.txt to the article "A note on 
solutions of the cuboid factor equations" by Ruslan Sharipov. 

The expressions x1,x2,x3 and d1,d2,d3 below represent the formulas 
(1.27) from this article.

x1:=1/18*(14400*b^6*w1*c^4+120*c^3*b^2*w1-52*c^3*b^2*w1^2-23640*b^8*
w1*c^4-1200*b^8*w1*c^8+1350*c^7*b^3+45*c^9*b^4*w1^2-11232*b^7*c^3+86
40*b^7*c^2-46908*b^5*c^4+7092*b^7*c^4+8640*w1^2*b^7*c^2-1080*b^7*c^8
+2808*b^7*c^7-3546*b^7*c^6-486*c^9*b^5+279*c^9*b^6+153*c^9*b^4-18*c^
10*b^7+216*c^9*b^7+9*c^10*b^6+288*c^2*b^3*w1^2+288*c^2*b^3*w1+720*c*
b^4*w1^2+288*c*b^4*w1-3456*b^7*c+4680*b^8*w1*c^7-48372*b^6*c^4*w1^2+
6084*b^3*c^4-144*c^8*b^3+1116*c^5*b^2-360*c^6*b^2-3456*w1^2*b^7*c-88
2*b^3*w1^2*c^6+18720*b^8*w1*c^3-9600*b^8*w1*c^2-36*b^3*w1*c^8+18*b^4
*w1*c^9+3312*b^4*w1*c^4-90*b^4*w1*c^8-396*b^3*w1*c^6+30*b^2*w1*c^7-1
1232*b^7*c^3*w1^2-3042*c^6*b^3+18*c^6*b+23454*b^5*c^6-30456*c^5*b^4+
117180*b^6*c^5+400*c^8*b^8*w1^2+22077*b^6*c^7-9*c^7*b^2-65358*b^6*c^
6+13374*c^6*b^4-36*c^4*b-1044*c^7*b^4-1152*b^7*w1-576*b^6*w1-783*c^8
*b^4-15930*b^5*c^7-162*c^9*b^5*w1^2+2448*b^4*c-720*b^2*c^4+1152*b^3*
c^2+576*b^7+3200*b^8*c^2*w1^2-6264*b^4*c^2-4176*b^4*c^3+26748*b^4*c^
4+4518*b^5*c^8+6912*c*b^7*w1+4464*b^6*c+88308*b^6*c^3-32472*b^6*c^2+
1656*b^4*w1*c^6-36*b^2*w1*c^6+7200*b^6*w1*c^6-130716*b^6*c^4-5400*b^
3*c^3+7092*b^7*w1*c^6+396*b^5*w1*c^6-14040*b^6*w1*c^5+36*b^5*w1*c^8-
1638*b^6*w1*c^7-24*b^2*w1*c^5-3744*b^4*w1*c^5+792*b^3*w1*c^4-288*b^5
*w1*c^2+864*b^5*w1*c^3-792*b^5*w1*c^4-102*b^6*w1*c^8-384*b^8*w1-864*
c^3*b^3*w1-720*c^2*b^4*w1+22464*b^7*w1*c^3-17280*b^7*w1*c^2-14184*b^
7*w1*c^4-576*b^4*w1*c^3+2016*b^6*w1*c-816*b^6*w1*c^2-6552*b^6*w1*c^3
-36*b*w1*c^6+2160*b^7*w1*c^8+2880*w1*b^8*c-36*c^4*b*w1^2+72*c^4*b*w1
+7776*b^5*c-36*b^2*c^3-36144*b^5*c^2+63720*b^5*c^3+576*w1^2*b^7+128*
w1^2*b^8+288*w1^2*b^6+288*b^6+12*c^5*w1-4*c^5*w1^2-6732*c^5*b^8*w1^2
-1560*c^7*b^8*w1^2-13*w1^2*c^7*b^2-216*w1^2*b^2*c^4+216*c^9*b^7*w1^2
+51*c^9*b^6*w1^2+18*b*w1^2*c^6+4*c^10*b^8*w1^2+9*c^10*b^6*w1^2-60*c^
9*b^8*w1^2-18*w1^2*c^10*b^7-3546*b^7*c^6*w1^2-6240*b^8*c^3*w1^2+2808
*b^7*c^7*w1^2+7880*b^8*c^4*w1^2+3940*c^6*b^8*w1^2-11820*b^8*w1*c^6+2
0196*b^8*w1*c^5+126*b^6*w1*c^9-432*b^7*w1*c^9-12*b^8*w1*c^10+180*b^8
*w1*c^9-18*b^6*w1*c^10+36*b^7*w1*c^10-8904*w1^2*c^5*b^4-1848*w1^2*b^
4*c^2-1200*w1^2*b^4*c^3+7812*w1^2*b^4*c^4+816*w1^2*b^6*c+31620*w1^2*
b^6*c^3-10552*w1^2*b^6*c^2-1512*w1^2*b^3*c^3+2592*w1^2*b^5*c-11952*w
1^2*b^5*c^2+20952*w1^2*b^5*c^3-36*c^8*b^3*w1^2+7686*b^5*c^6*w1^2+437
40*b^6*c^5*w1^2+7905*b^6*c^7*w1^2-144*b^4*w1*c^7-1080*b^7*c^8*w1^2-1
319*b^6*c^8*w1^2-960*w1^2*b^8*c+1764*w1^2*b^3*c^4+380*w1^2*c^5*b^2-1
08*w1^2*c^6*b^2-24186*b^6*c^6*w1^2+3906*c^6*b^4*w1^2-300*c^7*b^4*w1^
2-231*c^8*b^4*w1^2-5238*b^5*c^7*w1^2+378*c^7*b^3*w1^2-15372*w1^2*b^5
*c^4+216*c^7*b^3*w1-216*c^7*b^5*w1-5616*c^7*b^7*w1+7092*b^7*c^4*w1^2
-72*c^4*b^2*w1-4059*b^6*c^8+1494*b^5*c^8*w1^2)/(1+w1)/(-88*b^5*c^4+7
8*b^3*c^4+9*c^5*b^2+80*b^3*c-3*c^6*b^3-8*b^5*c^6-17*c^5*b^4-18*b^6*c
^5+2*b^6*c^6+9*c^6*b^4-8*c^4*b+48*b^5*c^5-20*c^5*b^3+36*b^2*c-68*b^4
*c+10*b^2*c^4-156*b^3*c^2-156*b^4*c^2+238*b^4*c^3-78*b^4*c^4+64*b^5-
72*b^6*c-126*b^6*c^3+132*b^6*c^2+66*b^6*c^4-192*b^5*c-66*b^2*c^3+176
*b^5*c^2+16*b^6+2*c^3+24*b^3+72*b^4+16*b*c^2+20*b^2*c^2)/(b^2*c^4-6*
b^2*c^3+13*b^2*c^2-12*b^2*c+4*b^2+c^2);

x2:=-1/18*(-14400*b^6*w1*c^4-120*c^3*b^2*w1-52*c^3*b^2*w1^2+23640*b^
8*w1*c^4+1200*b^8*w1*c^8+1350*c^7*b^3+45*c^9*b^4*w1^2-11232*b^7*c^3+
8640*b^7*c^2-46908*b^5*c^4+7092*b^7*c^4+8640*w1^2*b^7*c^2-1080*b^7*c
^8+2808*b^7*c^7-3546*b^7*c^6-486*c^9*b^5+279*c^9*b^6+153*c^9*b^4-18*
c^10*b^7+216*c^9*b^7+9*c^10*b^6+288*c^2*b^3*w1^2-288*c^2*b^3*w1+720*
c*b^4*w1^2-288*c*b^4*w1-3456*b^7*c-4680*b^8*w1*c^7-48372*b^6*c^4*w1^
2+6084*b^3*c^4-144*c^8*b^3+1116*c^5*b^2-360*c^6*b^2-3456*w1^2*b^7*c-
882*b^3*w1^2*c^6-18720*b^8*w1*c^3+9600*b^8*w1*c^2+36*b^3*w1*c^8-18*b
^4*w1*c^9-3312*b^4*w1*c^4+90*b^4*w1*c^8+396*b^3*w1*c^6-30*b^2*w1*c^7
-11232*b^7*c^3*w1^2-3042*c^6*b^3+18*c^6*b+23454*b^5*c^6-30456*c^5*b^
4+117180*b^6*c^5+400*c^8*b^8*w1^2+22077*b^6*c^7-9*c^7*b^2-65358*b^6*
c^6+13374*c^6*b^4-36*c^4*b-1044*c^7*b^4+1152*b^7*w1+576*b^6*w1-783*c
^8*b^4-15930*b^5*c^7-162*c^9*b^5*w1^2+2448*b^4*c-720*b^2*c^4+1152*b^
3*c^2+576*b^7+3200*b^8*c^2*w1^2-6264*b^4*c^2-4176*b^4*c^3+26748*b^4*
c^4+4518*b^5*c^8-6912*c*b^7*w1+4464*b^6*c+88308*b^6*c^3-32472*b^6*c^
2-1656*b^4*w1*c^6+36*b^2*w1*c^6-7200*b^6*w1*c^6-130716*b^6*c^4-5400*
b^3*c^3-7092*b^7*w1*c^6-396*b^5*w1*c^6+14040*b^6*w1*c^5-36*b^5*w1*c^
8+1638*b^6*w1*c^7+24*b^2*w1*c^5+3744*b^4*w1*c^5-792*b^3*w1*c^4+288*b
^5*w1*c^2-864*b^5*w1*c^3+792*b^5*w1*c^4+102*b^6*w1*c^8+384*b^8*w1+86
4*c^3*b^3*w1+720*c^2*b^4*w1-22464*b^7*w1*c^3+17280*b^7*w1*c^2+14184*
b^7*w1*c^4+576*b^4*w1*c^3-2016*b^6*w1*c+816*b^6*w1*c^2+6552*b^6*w1*c
^3+36*b*w1*c^6-2160*b^7*w1*c^8-2880*w1*b^8*c-36*c^4*b*w1^2-72*c^4*b*
w1+7776*b^5*c-36*b^2*c^3-36144*b^5*c^2+63720*b^5*c^3+576*w1^2*b^7+12
8*w1^2*b^8+288*w1^2*b^6+288*b^6-12*c^5*w1-4*c^5*w1^2-6732*c^5*b^8*w1
^2-1560*c^7*b^8*w1^2-13*w1^2*c^7*b^2-216*w1^2*b^2*c^4+216*c^9*b^7*w1
^2+51*c^9*b^6*w1^2+18*b*w1^2*c^6+4*c^10*b^8*w1^2+9*c^10*b^6*w1^2-60*
c^9*b^8*w1^2-18*w1^2*c^10*b^7-3546*b^7*c^6*w1^2-6240*b^8*c^3*w1^2+28
08*b^7*c^7*w1^2+7880*b^8*c^4*w1^2+3940*c^6*b^8*w1^2+11820*b^8*w1*c^6
-20196*b^8*w1*c^5-126*b^6*w1*c^9+432*b^7*w1*c^9+12*b^8*w1*c^10-180*b
^8*w1*c^9+18*b^6*w1*c^10-36*b^7*w1*c^10-8904*w1^2*c^5*b^4-1848*w1^2*
b^4*c^2-1200*w1^2*b^4*c^3+7812*w1^2*b^4*c^4+816*w1^2*b^6*c+31620*w1^
2*b^6*c^3-10552*w1^2*b^6*c^2-1512*w1^2*b^3*c^3+2592*w1^2*b^5*c-11952
*w1^2*b^5*c^2+20952*w1^2*b^5*c^3-36*c^8*b^3*w1^2+7686*b^5*c^6*w1^2+4
3740*b^6*c^5*w1^2+7905*b^6*c^7*w1^2+144*b^4*w1*c^7-1080*b^7*c^8*w1^2
-1319*b^6*c^8*w1^2-960*w1^2*b^8*c+1764*w1^2*b^3*c^4+380*w1^2*c^5*b^2
-108*w1^2*c^6*b^2-24186*b^6*c^6*w1^2+3906*c^6*b^4*w1^2-300*c^7*b^4*w
1^2-231*c^8*b^4*w1^2-5238*b^5*c^7*w1^2+378*c^7*b^3*w1^2-15372*w1^2*b
^5*c^4-216*c^7*b^3*w1+216*c^7*b^5*w1+5616*c^7*b^7*w1+7092*b^7*c^4*w1
^2+72*c^4*b^2*w1-4059*b^6*c^8+1494*b^5*c^8*w1^2)/(w1-1)/(-88*b^5*c^4
+78*b^3*c^4+9*c^5*b^2+80*b^3*c-3*c^6*b^3-8*b^5*c^6-17*c^5*b^4-18*b^6
*c^5+2*b^6*c^6+9*c^6*b^4-8*c^4*b+48*b^5*c^5-20*c^5*b^3+36*b^2*c-68*b
^4*c+10*b^2*c^4-156*b^3*c^2-156*b^4*c^2+238*b^4*c^3-78*b^4*c^4+64*b^
5-72*b^6*c-126*b^6*c^3+132*b^6*c^2+66*b^6*c^4-192*b^5*c-66*b^2*c^3+1
76*b^5*c^2+16*b^6+2*c^3+24*b^3+72*b^4+16*b*c^2+20*b^2*c^2)/(b^2*c^4-
6*b^2*c^3+13*b^2*c^2-12*b^2*c+4*b^2+c^2);

x3:=-2/9*(-4*c^3*b^2*w1^2-513*c^7*b^3-27*c^9*b^4*w1^2+22464*b^7*c^3-
17280*b^7*c^2+22860*b^5*c^4-14184*b^7*c^4+2160*b^7*c^8-5616*b^7*c^7+
7092*b^7*c^6+243*c^9*b^5-45*c^9*b^6-63*c^9*b^4+36*c^10*b^7-432*c^9*b
^7-18*c^10*b^6-216*c^2*b^3*w1^2-432*c*b^4*w1^2+6912*b^7*c-9*c^10*b^8
+15147*c^5*b^8+135*c^9*b^8-900*c^8*b^8+3510*c^7*b^8-8865*c^6*b^8+205
86*b^6*c^4*w1^2+2160*b^8*c-2448*b^3*c^4+45*c^8*b^3-576*c^5*b^2+153*c
^6*b^2-17730*b^8*c^4+14040*b^8*c^3-7200*b^8*c^2+540*b^3*w1^2*c^6+122
4*c^6*b^3-36*c^6*b-11430*b^5*c^6+12420*c^5*b^4-69120*b^6*c^5+100*c^8
*b^8*w1^2-12267*b^6*c^7+27*c^7*b^2+38079*b^6*c^6-5445*c^6*b^4+72*c^4
*b+414*c^7*b^4+324*c^8*b^4+7803*b^5*c^7+81*c^9*b^5*w1^2-1008*b^4*c+3
06*b^2*c^4-360*b^3*c^2-1152*b^7-288*b^8+800*b^8*c^2*w1^2+2592*b^4*c^
2+1656*b^4*c^3-10890*b^4*c^4-2232*b^5*c^8-720*b^6*c-49068*b^6*c^3+15
624*b^6*c^2+76158*b^6*c^4+2052*b^3*c^3-3888*b^5*c+108*b^2*c^3+17856*
b^5*c^2-31212*b^5*c^3+32*w1^2*b^8-576*b^6-c^5*w1^2-1683*c^5*b^8*w1^2
-390*c^7*b^8*w1^2-w1^2*c^7*b^2+126*w1^2*b^2*c^4-57*c^9*b^6*w1^2+c^10
*b^8*w1^2-15*c^9*b^8*w1^2-1560*b^8*c^3*w1^2+1970*b^8*c^4*w1^2+985*c^
6*b^8*w1^2+9*c^5+5388*w1^2*c^5*b^4+1104*w1^2*b^4*c^2+744*w1^2*b^4*c^
3-4734*w1^2*b^4*c^4-912*w1^2*b^6*c-14172*w1^2*b^6*c^3+5480*w1^2*b^6*
c^2+972*w1^2*b^3*c^3-1296*w1^2*b^5*c+6048*w1^2*b^5*c^2-10692*w1^2*b^
5*c^3+27*c^8*b^3*w1^2-3942*b^5*c^6*w1^2-18360*b^6*c^5*w1^2-3543*b^6*
c^7*w1^2+685*b^6*c^8*w1^2-240*w1^2*b^8*c-1080*w1^2*b^3*c^4-184*w1^2*
c^5*b^2+63*w1^2*c^6*b^2+10293*b^6*c^6*w1^2-2367*c^6*b^4*w1^2+186*c^7
*b^4*w1^2+138*c^8*b^4*w1^2+2673*b^5*c^7*w1^2-243*c^7*b^3*w1^2+7884*w
1^2*b^5*c^4+1953*b^6*c^8-756*b^5*c^8*w1^2)/(1+w1)/(w1-1)/(-88*b^5*c^
4+78*b^3*c^4+9*c^5*b^2+80*b^3*c-3*c^6*b^3-8*b^5*c^6-17*c^5*b^4-18*b^
6*c^5+2*b^6*c^6+9*c^6*b^4-8*c^4*b+48*b^5*c^5-20*c^5*b^3+36*b^2*c-68*
b^4*c+10*b^2*c^4-156*b^3*c^2-156*b^4*c^2+238*b^4*c^3-78*b^4*c^4+64*b
^5-72*b^6*c-126*b^6*c^3+132*b^6*c^2+66*b^6*c^4-192*b^5*c-66*b^2*c^3+
176*b^5*c^2+16*b^6+2*c^3+24*b^3+72*b^4+16*b*c^2+20*b^2*c^2)/(b^2*c^4
-6*b^2*c^3+13*b^2*c^2-12*b^2*c+4*b^2+c^2);

d1:=-1/2*(21081600*b^6*w1*c^4+159185865600*b^16*c^9*w1+16838475696*c
^13*b^12+17684499474*c^14*b^12-458296430976*b^11*c^8*w1+8869926304*c
^11*b^10*w1^4-797126400*b^8*w1*c^4+107646008976*w1^3*b^14*c^10-81578
5164*b^13*c^15*w1^4+1014336*b^8*c^19*w1+4644864*b^11*c*w1^4-11232972
*b^8*c^17*w1+15594238080*b^16*w1^3*c^9+9742763520*b^13*c^4*w1^3-1010
08612224*b^10*c^6*w1+834269184*b^13*c*w1^2-148186985760*b^16*c^10*w1
+5550552*b^9*w1^3*c^18+13007131200*b^8*w1*c^8-8014140*b^6*c^14*w1+29
466685440*b^16*c^5*w1+308050928928*b^14*c^8*w1+25933824*b^10*c^4*w1+
2025*c^20*b^8*w1^4+396*c^22*b^14*w1^4+1404*c^21*b^13*w1^4-6552*c^14*
b^3*w1^4+2545984080*b^9*w1^3*c^13+41369669184*b^12*w1^3*c^6+829440*b
^7*c^3*w1^4-512*c^21*b^16*w1^4+816916752*c^13*b^8*w1-17713954800*b^1
6*c^14*w1-669149214912*b^13*c^7*w1+73440*b^16*c^21*w1-220450824*b^8*
c^15*w1^2+599712*b^4*w1^3*c^13-230616*b^5*w1^3*c^14+42174120960*b^11
*c^7+3331080*b^7*c^17*w1^2+608112*b^14*c^21*w1^2+1700352*c^7*b^3-126
414867456*b^14*c^6*w1+239771988*b^8*c^16*w1-50890291200*b^14*c^4-324
791407584*b^14*c^11-348864628320*b^14*c^9+395585252064*b^14*c^10-666
50148864*b^14*c^6+1259480016*b^14*c^17-397580400*b^14*c^18+806067210
24*b^14*c^5+22004352*c^9*b^4*w1^2-36055853568*b^11*c^6*w1-5912629833
6*b^11*c^10*w1^2+385164*b^8*c^19*w1^2-2301381504*b^9*c^10*w1^4-37705
363968*b^14*c^7*w1^3+8764959744*b^14*c^6*w1^3-2920256352*b^9*c^12*w1
^3+12878668776*b^10*c^12*w1^3+1740819840*b^8*c^11*w1^3+559816704*b^1
5*c*w1+1461024*b^14*c^21*w1+10616832*b^7*c^3+3375108*b^7*c^17-240168
96*b^11*c^2*w1^4+52764588*b^13*c^17*w1^2+18372096*b^7*c^4-1411748352
00*b^15*c^6-2424619008*b^15*c^2-708912*c^20*b^16+3891981312*c^15*b^1
6+7179840*c^19*b^16-51373440*c^18*b^16+276250176*c^17*b^16-115931606
4*c^16*b^16+68874846912*c^11*b^16-88912191456*c^10*b^16-10628372880*
c^14*b^16+23877879840*c^13*b^16-44456095728*c^12*b^16-37098114048*c^
6*b^16+18808640*c^9*b^6*w1^4+255726720*b^7*c^8-423885312*b^7*c^7+454
761216*b^7*c^6-216006912*b^7*c^5-3240*c^19*b^7*w1^4+41675178240*b^11
*c^4*w1+157681728*c^9*b^5-11520*c^13*b*w1^2-9140822352*c^12*b^8*w1-9
1855296*c^9*b^6+26220672*c^9*b^4+168334848*c^10*b^7+66087360*c^9*b^5
*w1-223010496*c^9*b^7-166675968*c^10*b^5-316916064*c^10*b^6+24939520
5312*b^11*c^7*w1+2044440*b^3*w1*c^13+2592*c^10+6486635520*b^16*c^15*
w1-16521840*c^13*b^5*w1+87264*c^9*b*w1+211104*b^7*w1^3*c^16-60493824
0*b^16*c^2*w1+3063398400*b^16*c^3*w1-948230064*c^10*b^8+720384192*b^
15*w1^3*c^16+273904992*b^14*w1^3*c^16-1458*c^22*b^10-76115340*b^13*w
1^3*c^18+823716864*c^5*b^8-15805801728*b^8*w1*c^7-2850567552*c^9*b^8
+5642975808*c^8*b^8+26492832*b^7*c^15-14211288*b^7*c^16-4291641792*c
^7*b^8+910061568*c^6*b^8+11158272*b^6*c^4*w1^2+124781134752*b^13*c^1
0*w1^2-88949836800*b^14*c^4*w1+414720*c^8*b^2+320949500472*b^14*c^12
*w1-6137856*c^9*b^3-1485542232*c^15*b^12*w1^3+101990424*c^17*b^10*w1
^3-1131854040*c^14*b^9*w1^3+331776000*b^15*c+32292*b^13*c^22*w1^2-15
86304*c^8*b^3-615413376*b^8*c^4+130844160*b^8*c^3-1202688*b^8*c^2+85
3165149696*b^13*c^8*w1-28222384*c^14*b^8*w1^4-1280019456*b^13*c^3*w1
^3+88570224*c^13*b^7*w1^4+41472*b*c^12*w1^2-6227550*b^8*c^18*w1+96*c
^10*w1^3-16338816*c^6*b^6*w1^3-2619648*c^4*b^8*w1^3-1843350528*b^14*
c^6*w1^4+22473216*b^7*c^5*w1^4-4670784*c^9*b^3*w1^2+82944*b*c^12*w1-
257594604192*b^11*c^10*w1+16*c^12*w1^4-300210624*c^8*b^7*w1^3+184492
8*c^8*b^5*w1^3-74093492880*b^16*c^12*w1+11966400*b^16*c^19*w1+55872*
c^7*b^3*w1^3+3015936*c^6*b^5*w1^3+7686144*c^5*b^6*w1^3+345366149760*
b^13*c^6*w1-15228*c^20*b^9*w1^4-13140*c^21*b^12*w1^3-18792*c^21*b^10
*w1^3+45198*c^21*b^11*w1^3-271147392*c^11*b^6*w1+18868253184*c^11*b^
8*w1+29664*b^16*c^21*w1^2+76853088*c^12*b^7*w1^3-18545112*b^14*c^20*
w1-87216157080*b^14*c^13+81051840*b^14*c^19+197792626032*b^14*c^12-7
31175552*b^7*c^5*w1+211800960*b^7*c^10*w1^4-5237839008*b^13*c^10*w1^
4-94932*c^17*b^5-4212504*b^8*c^18*w1^2-33782835456*b^13*w1^3*c^5+584
0512704*b^9*w1^3*c^10-119753621568*b^13*w1^3*c^7-261504*c^5*b^5*w1^3
-1041408*c^4*b^6*w1^3+134701056*b^9*c^2+273057705216*b^13*c^8*w1^2-1
05670656*b^9*c^3-299808*b^2*c^13*w1-2084050944*b^9*c^4+8512148736*b^
9*c^5+860684160*c^6*b^8*w1^3-14129427456*b^9*c^6+7762355712*b^9*c^7+
3673599552*c^13*b^9*w1^2+5571277200*c^13*b^9-1296987552*c^14*b^9-567
98208*b^11*c^3*w1^4-357912*b^2*c^12*w1+413525088*c^11*b^6-5284591234
56*b^14*c^11*w1+1912058784*c^11*b^8-474115032*c^12*b^8-712641888*c^1
3*b^8-84167424*c^12*b^7+55752624*c^13*b^7-22285108800*b^9*c^9+154359
25056*b^9*c^10-7717962528*b^9*c^12+10375900416*b^9*c^8+37289665440*c
^10*b^10-43795668384*c^11*b^10+18644832720*c^12*b^10+3259695312*c^13
*b^10+7989840*b^15*c^20*w1+259670016*b^8*w1*c^3-8288499312*c^14*b^10
+2430*b^9*c^21*w1^3-12939264*b^9*c-51657402240*b^11*c^5*w1-158458032
*c^12*b^6-1341037056*w1^3*b^10*c^4-2192615424*w1^3*b^11*c^3+70537197
6*c^14*b^8+83337984*c^12*b^5-31965840*c^14*b^7-32*c^11*w1^4-9372672*
b^8*w1*c^2-12960*c^13*b+24581232*c^10*b^4-42771888*c^11*b^4+12290616
*c^12*b^4+7360812*b^9*w1^3*c^16-39130884864*c^6*b^10+73560006144*c^7
*b^10-66307994496*c^8*b^10+46548*b^2*c^14*w1^2+89964*b^2*c^14*w1+130
38781248*c^9*b^10-6186783744*b^11*c^3*w1^2-4423680*b^16*w1+3857328*c
^12*b^5*w1^4+8709120*c^10*b^3-151953408*b^13*w1-52918272*b^10*c+8455
31136*b^10*c^2-3745668096*b^10*c^3+5997576960*b^10*c^4-1199232*c^9*b
^2*w1+5198815872*b^10*c^5-39420432*c^13*b^5-4015872*b^3*w1*c^8+48733
056*b^4*w1*c^9-38870496*b^4*w1*c^8-508032*c^10*b^2-32384724480*b^14*
c^7*w1+7626788192*b^14*c^11*w1^4-7236401040*b^16*w1^3*c^12+275576321
52*b^13*w1^3*c^13-37584*b^2*w1^3*c^10+12994560*b^7*c^3*w1^2+15513292
8*c^3*b^9*w1^3+21270528*c^3*b^8*w1^3-9734376960*b^13*c^4*w1+1710720*
b^2*c^11*w1-144720*b^2*c^13*w1^2+558841491648*b^12*c^11*w1+120917521
6*c^10*b^8*w1^4-5849044992*w1^3*b^15*c^4-5957912160*w1^3*b^10*c^8-10
183936320*w1^3*b^9*c^9+181872962928*b^10*c^10*w1-15587200332*b^11*c^
15*w1-1003104*c^21*b^13+42768*c^22*b^13+320961968640*b^15*c^7*w1+572
87053872*b^11*c^14*w1-3778110*b^12*c^20*w1+365852708640*b^13*c^10*w1
-2635882560*b^11*c^15-1448039592*b^11*c^16+41962536*b^11*c^19+501984
*b^3*c^14*w1-198828*b^3*c^15*w1-18792*b^2*w1^3*c^12-3968064*b^4*w1^3
*c^11+26896380*b^8*w1^3*c^16-165888*c^10*b*w1+288*b*c^12*w1^4+470216
0*c^13*b^6*w1^4-85622400*b^16*c^18*w1+6925824*b^5*c^6-660960*c^9*b^2
-40808448*b^11*w1-98748*b^3*c^15*w1^2-6590592*b^3*c^12*w1+798336*b^6
*c^5+49248*c^12*b-98496*c^10*b-216432*c^16*b^5+122715*c^16*b^4-16524
0*c^13*b^2-4308469056*b^9*c^8*w1^4-10690560*b^14*w1^3-3981312*b^15*w
1^3-11722752*b^13*w1^3-290890998144*b^12*c^7*w1-13884604416*b^11*c^3
*w1+4758417216*c^8*b^8*w1^2-2639232*b^4*c^14*w1^2-2995831872*b^11*c^
7*w1^2+209592*b^3*c^14*w1^2-200808*b^2*c^12*w1^2-502432*b^14*c^19*w1
^4-36122112*b^6*c^7+1167696*b^3*c^13*w1^2-2594287616*c^7*b^10*w1^4+8
1386193024*b^13*c^6*w1^2-103550699376*c^12*b^12-207101398752*c^10*b^
12+200086579728*c^11*b^12-47143296*b^6*c^6+60235776*w1^3*b^15*c-6949
20600*b^14*c^18*w1+8159232*w1^3*b^16*c-101022336*c^13*b^6*w1-7729724
16*b^9*c^6*w1^4+118908*b^7*c^16*w1^4-14184*c^16*b^5*w1^4+2556*c^17*b
^5*w1^4+16*c^22*b^16*w1^4+6913440*c^10*b^3*w1^2+3926880*c^6*b^4+1752
385536*b^11*c^2*w1+6075648*b^5*c^5+12183264*b^4*c^13*w1+53436371040*
b^13*c^10*w1^3+974916324*b^11*c^17-276685308*b^11*c^18-36658046880*b
^15*c^13-195413990400*b^15*c^8+34165636704*b^15*c^12-68331273408*b^1
5*c^10+146632187520*b^15*c^9-34673909760*b^15*c^4+190282328064*b^15*
c^7+857952*c^7*b^4+2016*c^9*b*w1^3-6188553216*b^16*w1^3*c^6-19339228
8*b^16*w1^3*c^16-48542810112*b^15*c^10*w1^2+267894*b^4*c^16*w1-5184*
c^11-57604704*b^14*c^16*w1^4-49861440*c^11*b^4*w1-715824*c^10*b^2*w1
+124308*b^4*c^16*w1^2+137134080*w1^3*b^14*c+98611200*w1^3*b^13*c+459
7500384*b^10*c^15-1222840152*b^10*c^16-14631516*b^10*c^19+6912*b^15*
c^22*w1^2+509976*c^21*b^12-2676465504*b^12*c^8*w1-28326672*c^8*b^4+4
5121536*b^16*c-4858812*b^4*c^14*w1-393336*b^4*c^15*w1-88956*b^4*c^15
*w1^2+1496088576*b^14*c*w1-101223936*b^9*c^5*w1^4-52918272*b^5*c^7+9
5511519360*c^9*b^16-85026983040*c^8*b^16+3635868928*c^6*b^10*w1^4+50
00076*c^19*b^13*w1^3+2079756*b^10*c^20*w1+62271700992*c^7*b^16-36296
2944*b^16*c^2+4176*c^21*b^15*w1^4-144*c^22*b^15*w1^4+81*c^22*b^12*w1
^4+6948*c^21*b^12*w1^4+2538716502*c^14*b^12*w1^4+848232*c^21*b^14+32
6216299968*b^12*c^6*w1+6804*b^8*c^20*w1^2+15880320*b^5*c^5*w1+752025
60*b^16*c*w1+13052562624*b^13*c^7*w1^4+33189668352*b^10*c^5*w1+93928
320*c^9*b^5*w1^2+16730576568*c^14*b^12*w1^2-710470656*c^4*b^9*w1^3+1
4804928*c^9*b^5*w1^3+3424*c^8*b^2*w1^4+14616*b^5*c^16*w1^2+105192*b^
5*c^16*w1-10263382884*b^10*c^14*w1-2349*c^20*b^8+12474*c^17*b^6-1435
32*c^18*b^7-41472*c^19*b^7+511110*c^19*b^8+71280*c^18*b^6-110772*b^5
*c^17*w1^2+18867406464*c^14*b^11-248130*b^5*c^17*w1-45287604144*c^13
*b^11+527856804*b^13*w1^3*c^17-14472802080*b^16*w1^3*c^10+1100169216
0*b^15*c^3+24426748800*b^15*c^14+80361787392*b^15*c^5+270889920*b^15
*c^18-1255652928*b^15*c^17+4411713600*b^15*c^16-11892645504*b^15*c^1
5-138343127040*b^15*c^8*w1^2+52685321184*c^12*b^11-175738408704*b^10
*c^11*w1-329609850048*b^15*c^8*w1-21897216*b^11-105370642368*c^10*b^
11+719712*c^8*b^2*w1+54236736*b^11*c^19*w1-18306*b^8*c^20*w1-4824070
104*b^14*c^12*w1^4+9007710192*b^10*c^15*w1+181150416576*c^9*b^11-150
939251712*c^8*b^11-3331113300*c^14*b^12*w1^3+9453764700*c^14*b^14*w1
^3+3905653464*c^14*b^15*w1^3-17123335488*c^14*b^13*w1^3-26042559168*
c^13*b^14*w1^3-2356585248*c^15*b^14*w1^3-115344*b^11*c^21*w1^2+46337
266944*c^6*b^11+538558632*c^14*b^9*w1^4+2160*c^12*w1+9717550880*b^14
*c^9*w1^4+67307500800*b^12*c^4*w1-229036032*b^9*c^3*w1^2+14412336307
2*b^10*c^7*w1+2618919504*b^13*c^12*w1^4-22963824*c^13*b^6-6239464473
6*b^11*c^5+35415719424*b^11*c^4-10742409216*b^11*c^3+1433272320*b^11
*c^2+39481344*b^11*c+173878016*c^5*b^8*w1^4-94252978944*b^13*c^5*w1+
894672*c^19*b^9*w1^2-23768675712*w1^3*b^12*c^7-522720*c^9*b^3*w1^3+8
4480*b^2*w1^3*c^11-363168*b^3*w1^3*c^12+641899000944*b^14*c^10*w1-10
6645643712*b^13*c^14*w1-16048584*b^5*c^14*w1-23657856*b^8*c^4*w1^4-7
8650016768*b^14*c^6*w1^2+6764364*b^5*c^15*w1-17244584640*b^11*c^7*w1
^4+3483648*b^8*c^2*w1^2-16275168*b^5*w1^3*c^10-30456*c^22*b^14-30537
*c^22*b^12-14232932736*c^6*b^10*w1^3+1516800*c^7*b^6*w1^3+11796480*c
^11*b^6*w1^3+2290560*c^10*b^4*w1^3-17148079872*b^11*w1^3*c^6-3125315
0976*b^12*w1^3*c^5-111144960*b^12*w1-82107063072*b^10*c^8*w1+4182182
5932*b^13*c^15*w1+8137584*b^5*w1^3*c^12-896661552*b^8*w1^3*c^12+2575
7337552*c^10*b^10*w1^3+20732599296*b^13*c^3*w1+7484601348*b^13*w1^3*
c^15+7796736*b^9*c^2*w1^4-36540072*c^14*b^7*w1^4+59044896*c^11*b^6*w
1^4+2270592*b^5*c^8-276372*b^9*c^20*w1-233604*b^9*c^20*w1^2+1221104*
c^10*b^4*w1^4+120096*c^17*b^6*w1^3-605988*c^19*b^9*w1^3-3492*c^15*b^
3*w1^3-1006812*c^20*b^11*w1^3+249588*c^20*b^10*w1^3-4536*c^21*b^11*w
1^4+2004*c^14*b^2*w1^3+1064835072*b^10*c^2*w1-3785453568*b^10*c^3*w1
+10659044160*b^9*c^10*w1^2-38556*b^11*c^21-19625874048*b^9*c^7*w1-23
8136702976*b^15*c^6*w1-8728750080*b^13*c^2*w1+885888*b^2*c^11*w1^2-7
403040*c^19*b^15*w1^3+10198176*c^19*b^14*w1^3+17496*b^15*c^22*w1-370
86*c^17*b^6*w1^4+126*c^18*b^6*w1^4-14786928*b^10*c^19*w1-14171921280
*b^13*c^8*w1^4-58493933568*b^15*c^4*w1-384*c^11*w1^3-80986716*b^13*c
^19*w1+412776*c^19*b^9-131058*b^11*c^21*w1-39392256*c^9*b^6*w1^3+239
8848*c^9*b^4*w1^3+780947904*c^8*b^8*w1^3-2832672*c^8*b^4*w1^3-772819
2*c^7*b^5*w1^3-35118720*c^5*b^7*w1^3-5971968*b^10*w1-814716*b^13*c^2
1*w1^2-18413568*b^9*w1*c-225779072*c^8*b^8*w1^4+128797302096*b^11*c^
12*w1+726336*b^3*w1^3*c^10-61560*b^10*c^21*w1-48907178496*b^11*c^5*w
1^2+79308*b^13*c^20*w1^4+1534464*b^3*c^13-631196113248*b^12*c^10*w1-
4354560*b^3*c^12+6555168*b^4*c^13+51840*c^14*b^2+198288*c^14*b^3-106
272*c^15*b^3+53622*c^15*b^4-180*c^15*b^3*w1^4+4086*c^17*b^5*w1^3+857
2608*b^4*w1*c^6-290404224*b^6*w1*c^6-11339418240*b^9*c^6*w1^2-16524*
b^10*c^21*w1^2-1437696*b^13*c*w1^4-33408*c^8*b^3*w1^3-21204*b^14*c^2
2*w1^2-864*b^16*c^22*w1^2+810*c^21*b^10*w1^4+90936481464*b^10*c^12*w
1+1027178496*b^13*c+504515309184*b^13*c^8-63064413648*b^13*c^14-3967
31976192*b^13*c^7+9774432*b^13*c^20+24795748512*b^13*c^15-6438395808
*b^13*c^16+11732262912*b^13*c^3-5004509184*b^13*c^2+107847298368*b^1
3*c^13-107970179904*b^13*c^12+127789056*c^2*b^10*w1^3-4147200*c^2*b^
9*w1^3-125520*c^20*b^16*w1^3+1248000*c^19*b^16*w1^3+71139746880*b^9*
c^8*w1-5208*b^2*c^12*w1^4+474347520*b^11*c^2*w1^2+7441771968*b^15*c^
16*w1+75630117600*b^14*w1^3*c^8+13317239808*b^15*w1^3*c^5-3603548707
2*b^11*w1^3*c^10+1895178240*w1^3*b^15*c^3-13014302208*w1^3*b^10*c^9+
9054832320*w1^3*b^9*c^8-1540776*c^20*b^14*w1^3+835920*c^20*b^15*w1^3
+1181790*c^20*b^12*w1^3+357660*c^20*b^13*w1^3+9123840*b^6*c^4-208281
7152*b^14*c^16-5498855424*b^14*c^2+20749271040*b^14*c^3+16655616*c^4
*b^7*w1^3-195938535168*b^12*c^5*w1-13638713472*b^9*c^6*w1+51840*c^9*
b-321388488*b^14*c^18*w1^2-576*c^10*b*w1^4+1150690752*b^9*c^12*w1^4-
1742580*b^13*c^21*w1-2457813024*b^14*c^16*w1^2-4516448256*b^13*c^2*w
1^2-490932504*b^9*c^15*w1^2-5272998912*b^9*c^4*w1+12672756*b^8*c^17*
w1^2+30703864320*b^15*w1^3*c^7+83756152512*b^12*w1^3*c^9+53823004488
*b^14*w1^3*c^12+23294292768*b^15*w1^3*c^9+9134215920*b^11*w1^3*c^14+
24214104*b^7*c^15*w1^2+372384*c^8*b^2*w1^2+1771490160*b^13*c^14*w1^4
-3950464608*b^14*c^16*w1-18180687384*b^12*c^15*w1-140544*c^9*b^3*w1^
4+998279424*b^7*w1*c^6-3366144*b^5*w1*c^6+21261312*b^6*w1*c^5+128388
672*b^5*w1*c^8+453669120*b^6*w1*c^7-64113120*b^6*w1*c^8-13455360*c*b
^12*w1^3+605076480*c^2*b^12*w1^3-334558188*b^12*c^14*w1-52380*b^14*c
^22*w1-169676807616*b^14*c^9*w1^2-7714656*b^5*w1^4*c^10-182926354320
*b^13*c^12*w1-9295478784*b^12*c^3*w1+104618827368*b^14*c^12*w1^2+136
02816*b^7*w1*c^3+128860416*b^7*w1*c^4-3849685056*b^7*w1*c^8-9240*c^2
1*b^14*w1^4+61668*c^18*b^7*w1^4+133192704*b^14*c^4*w1^4-128622592*b^
14*c^3*w1^4+319488000*b^16*w1^3*c^3+5406734448*b^15*w1^3*c^12-193439
2320*b^12*c^2*w1-7893504*b^7*c^4*w1^4-1487*c^16*b^4*w1^4-13410*c^19*
b^8*w1^4-115252987104*b^15*c^10*w1-62539776*b^12+52416*c^8*b^3*w1^4+
1091232*b^2*c^11-254016*b^2*c^12+164700*b^6*c^18*w1-268227612*b^8*c^
15+28439424*b^8*c^16-96300*c^21*b^13*w1^3+54775179072*b^9*c^10*w1+20
2608*b^10*c^18*w1+1145280*b^4*w1^3*c^12+39432*c^15*b^4*w1^3-94248*c^
16*b^5*w1^3-10959667200*b^16*c^4*w1-995328*w1^3*b^11+900559872*b^11*
c^4*w1^4+13181184*c^10*b^3*w1+2610733056*w1^3*b^14*c^3+136986683904*
w1^3*b^13*c^8-987862608*b^8*c^15*w1+143400941568*b^14*c^5*w1-351144*
b^7*c^17*w1^4-7232398560*c^13*b^12*w1^4-4276224*b^15*c*w1^4-33424048
80*c^13*b^12*w1^2-36310464*b^12*c^19*w1+486*c^22*b^11*w1^3+148865783
04*b^9*c^5*w1+35136*b^3*c^13*w1^4-3540834*b^4*c^14-7187904*b^5*c^8*w
1^4+16032*c^8*b^2*w1^3+630912*c^7*b^4*w1^3-46282752*c*b^11*w1^3-1924
3008*c*b^10*w1^3-8892468360*b^9*c^14*w1-325587330*b^11*c^18*w1+52650
08*b^14*c^17*w1^4-107274240*b^14*w1+72831312*c^12*b^5*w1+1625891400*
c^14*b^8*w1-82944*c^10*b*w1^2+10155456*c^12*b^4*w1+7377738304*c^9*b^
10*w1^4+829440*b^10*c*w1^4+13492224*b^10*c^2*w1^4-183120896*b^10*c^3
*w1^4+888462848*b^10*c^4*w1^4-3253575552*b^10*w1^3*c^13+38506366116*
b^14*c^14*w1-1312121088*b^8*w1^3*c^7+483012*c^15*b^5*w1^3+13529358*c
^17*b^11*w1^3-40605696*b^13*c^2*w1^4-73073727360*b^11*w1^3*c^8+43917
24*b^6*w1^3*c^14+37526328*b^7*w1^3*c^14-19906560*w1^2*b^11-2985984*w
1^2*b^10+8*c^13*b^2*w1^4-2024045280*b^14*c^15*w1-2488320*w1^3*b^9*c-
1181520*b^16*c^20*w1-117472189248*b^11*w1*c^13-1125921952*c^11*b^8*w
1^4-3701232*b^5*w1^3*c^13-2160*b^16*c^22*w1+1434*c^16*b^4*w1^3-504*c
^13*b*w1^3-1321008*c^11*b^4*w1^4+622706688*b^14*c*w1^2+75684850560*b
^13*w1^3*c^6+207666504*c^12*b^6*w1+11199890304*b^16*w1^3*c^11-193792
*c^9*b^4*w1^4+135561434112*b^15*c^5*w1-1260219600*c^13*b^7*w1+128705
76*b^8*c^17-485147232*b^9*c^15+441544608*b^9*c^16+182608005528*b^13*
w1*c^13-133002324*b^9*c^17-4807917*b^8*c^18-47092968*b^7*c^15*w1+882
1188*b^13*c^20*w1^2+119605248*b^9*c^2*w1^2+50604322176*c^6*b^11*w1^2
+41201231256*b^15*c^14*w1+243360*c^19*b^9*w1^4-2543318532*b^13*c^16*
w1^2+515412*b^12*c^21*w1^2-10272*c^13*b^2*w1^3+4176*c^14*b^3*w1^3-31
5598056624*b^12*c^12*w1+934308*b^12*c^21*w1-105900480*c^12*b^7*w1^4-
5823573192*b^15*w1^3*c^13-1744130160*b^16*w1^3*c^14+9504*c^19*b^7*w1
^3-7614*c^20*b^8*w1^3+45888*c^6*b^4*w1^3+8100*c^20*b^9*w1^3-53136*b^
7*c^19*w1+3915737088*w1^3*b^14*c^5-1202494464*b^9*c^4*w1^2+292320576
*b^7*c^8*w1^4+150725484*b^13*c^18*w1^2+44064*b^16*c^21-1296*b^16*c^2
2-324000*b^15*c^21-20060123040*b^15*c^15*w1+612824832*w1^4*b^15*c^10
+134203392*b^11*c*w1+481210632*c^14*b^7*w1+114791411520*b^16*c^11*w1
+604587608*c^12*b^8*w1^4+76049820*b^13*c^18*w1-50760*b^7*c^19*w1^2-2
118147408*b^15*c^17*w1-1793323104*c^10*b^8*w1^3+1292802162*c^16*b^12
*w1^3+8608876704*c^10*b^11*w1^4-55209587280*c^12*b^12*w1^3+942228935
04*c^11*b^12*w1^3+548730*c^17*b^7*w1^3-20466*c^18*b^8*w1^3+164160432
*c^13*b^8*w1^3+4259054016*b^9*c^9*w1^4+21238*c^15*b^4*w1^4+83088*c^1
9*b^8*w1^3-8136*c^18*b^6*w1^3-1458*b^10*c^22*w1^2+525839850*b^12*c^1
8*w1+18560655360*b^15*c^3*w1-1932193440*b^16*c^16*w1+2133144*c^12*b^
6*w1^3+811056384*c^5*b^8*w1^2+1319916672*c^5*b^9*w1^3-14990220*b^7*c
^16*w1^2-2433024*c^3*b^7*w1^3+68577754752*c^9*b^11*w1^3+10692*b^11*c
^22-3527213184*c^7*b^8*w1^2+1152*c^12*w1^2-140033615616*b^14*c^13*w1
-865878912*c^5*b^11*w1^3+4315394304*c^4*b^11*w1^3+4266288*c^10*b^6*w
1^3-6755328*c^6*b^7*w1^3-153706176*c^10*b^7*w1^3+35133792*c^8*b^6*w1
^3-110419174560*w1^3*b^12*c^10-110230528608*w1^3*b^13*c^9-3967330176
*w1^3*b^9*c^7+3898559520*b^16*w1^3*c^13+10292152320*b^16*w1^3*c^7-13
953041280*b^16*w1^3*c^8+35981549568*b^14*c^3*w1-48448*b^4*c^13*w1^4-
17374176*c^13*b^6*w1^2-42419201904*b^14*c^13*w1^2-82007568*c^15*b^8*
w1^3+247324080672*b^15*c^9*w1-130122*c^18*b^7*w1^3-4090798080*b^15*c
^2*w1+956731392*b^12*c*w1-208081872*b^15*w1^3*c^17+61183392*b^14*w1^
3*c^17-8787840*b^16*w1^3*c^18-39656808*b^14*w1^3*c^18+46612800*b^16*
w1^3*c^17+45695664*b^15*w1^3*c^18-1918991520*b^15*w1^3*c^15-2916*b^1
0*c^22*w1+2240639712*b^14*c^17*w1+9720*b^11*c^22*w1^2+22670345232*c^
13*b^9*w1+1296*c^12-3976356*c^17*b^8*w1^3-9600696*c^15*b^7*w1^3-5105
88*c^16*b^6*w1^3+103786168320*b^16*c^7*w1+610552*c^12*b^4*w1^4-35831
808*b^15*w1-3156519132*b^10*c^16*w1-26718185520*b^13*w1^3*c^12+29832
19200*b^16*w1^3*c^5-9495097344*b^14*c^2*w1+48*c^12*w1^3+336960512*b^
14*c^5*w1^4-788877312*w1^3*b^14*c^2-183121920*w1^3*b^13*c^2+20602866
5856*b^13*c^6+898648992*b^13*c^17+35816256*b^13*c^18+868589568*b^14*
c+198527423040*b^14*c^8+24815927880*b^14*c^14-31832621568*b^14*c^7-1
0739952*b^14*c^20-1989538848*b^14*c^15-431389193472*b^13*c^9-6426624
0*b^16*w1^3*c^2+17680011264*b^16*c^5-6575800320*b^16*c^4+1838039040*
b^16*c^3-23837200512*c^11*b^10*w1^3-136568832*c^3*b^10*w1^3+24639436
8*c^9*b^7*w1^2+1784401920*b^13*c*w1+16564608768*c^7*b^10*w1^3-41088*
c^9*w1^3*b^2-141711638400*b^16*c^8*w1-58824*c^21*b^15*w1^3+133920*c^
21*b^14*w1^3-324*c^22*b^13*w1^4+28354320*b^6*c^15*w1-29499000*c^12*b
^6*w1^4+224133120*b^15*c*w1^2+209237654736*b^14*c^10*w1^2-3898368*c^
2*b^8*w1^3+14431513344*c^4*b^12*w1^3-25272*b^12*c^22*w1^2-69496704*c
^9*b^6*w1^2-68292*b^7*c^18*w1^2+114336*w1^4*b^3*c^10+7160040*b^7*c^1
5*w1^4-1006722*b^7*c^18*w1+3456*b*w1^3*c^12-54270*b^12*c^22*w1+19926
*b^11*c^22*w1+38746116*b^8*c^15*w1^4-72502560*b^15*c^19*w1-144*c^13*
b*w1^4-21816*c^13*b*w1-240*c^22*b^16*w1^3+7968*c^21*b^16*w1^3+428*c^
14*b^2*w1^4-5220*c^22*b^14*w1^3+1944*c^22*b^15*w1^3-2754*c^22*b^12*w
1^3+5724*c^22*b^13*w1^3+1507314528*c^12*b^7*w1-263088*c^20*b^9-40914
98496*c^3*b^12*w1^3-254486784*c^5*b^8*w1^3+656641728*c^9*b^8*w1^3+15
3611136*c^7*b^7*w1^3+296718912*c^9*b^7*w1^3-1813066080*c^8*b^10*w1^4
+1844434576*c^13*b^10*w1^4+515487744*c^2*b^11*w1^3+1226617128*b^9*c^
15*w1-114560640*b^7*c^7*w1^4-2985984*b^10+4320*c^10*w1-2799360*c^20*
b^11-34132213152*b^13*c^14*w1^2+11381184*c^9*b^5*w1^4+10194259374*b^
12*c^16*w1-218880*b^15*c^21*w1^2+48001024*b^14*c^2*w1^4-151926768*c^
13*b^8*w1^4+16128*b^6*c^4*w1^4-31196232*b^7*c^16*w1-1736964*b^9*c^19
*w1+4735584*c^20*b^15-4320*c^11*w1^2-42975360*c^19*b^15-62300160*b^9
*c^3*w1^4+444662784*b^9*c^3*w1-989109504*c^10*b^8*w1^2-45829152*b^13
*c^19-57513535488*b^13*c^5-4584480768*b^13*c^4-427991040*b^15*w1^3*c
^2-14643460*b^8*c^16*w1^4+74196*b^13*c^22*w1-546696*b^15*c^21*w1+126
36*b^9*c^21+62162784*b^14*c^19*w1^2-283824*b^5*c^14+2614032000*b^9*c
^7*w1^4+3307392*b^5*c^15+140552928*b^14*c^19*w1-61830190080*b^16*c^6
*w1+57626493552*b^15*c^12*w1+365110272*b^13*c^3*w1^4-9648140208*b^14
*c^10*w1^4+10368*b^15*c^22-560134462464*b^14*c^9*w1-6912*c^10*b*w1^3
+101043011088*b^12*c^13*w1+39796466400*b^16*c^13*w1+7776*b^9*c^21*w1
^2-163377000*b^9*c^15*w1^4+24155388*b^9*c^16*w1^4+1581624*b^9*c^17*w
1^4-184827*b^8*c^18*w1^4-8909076096*b^13*c^6*w1^4-69943068*b^13*c^17
*w1^4+12440484*b^13*c^18*w1^4-9461760*b^14*c*w1^4-7660357536*b^14*c^
8*w1^4-957544692*b^14*c^14*w1^4+4546420736*b^14*c^7*w1^4+93752*b^14*
c^20*w1^4+284151296*b^14*c^15*w1^4+11019178944*b^13*c^9*w1^4-1426212
*b^13*c^19*w1^4+4476356352*b^13*c^5*w1^4-148454640*c^10*b^6*w1^2+460
416960*b^16*c^17*w1-10792692180*b^13*c^16*w1+87174*b^6*c^18*w1^2-571
68*b^3*c^12*w1^4-2340729792*c^9*b^8*w1^2-2354122112*b^10*c^5*w1^4-28
45296*c^13*b^5*w1^4-10416*c^10*b^2*w1^4+576*c^9*b*w1^4+1077786540*b^
11*c^15*w1^4-312803172*b^11*c^16*w1^4+221868*b^11*c^19*w1^4+453888*b
^5*c^6*w1^4+32*c^9*b^2*w1^4-2373504*b^6*c^5*w1^4-159655680*w1^2*c^10
*b^7-58998000*c^10*b^6*w1^4+94800*c^15*b^6*w1^3+1035288048*c^15*b^10
*w1^3-3028240836*c^15*b^11*w1^3+247958136*c^15*b^9*w1^3-744739020*c^
14*b^10*w1^3-20623698*c^17*b^9*w1^3-444779148*c^16*b^10*w1^3+9761848
8*c^14*b^8*w1^3-74179728*c^13*b^7*w1^3+1040568*b^14*c^18*w1^4-380505
6*b^7*c^6*w1^4+479687040*b^7*c^6*w1^2-8177760*c^9*b^3*w1+130680*b^3*
w1^3*c^13-33714018*b^11*w1^3*c^18-2754794736*b^13*c^13*w1^4+14727027
96*b^13*c^17*w1+215940359808*b^13*c^10+24083251200*b^11*c^4*w1^2-104
76852*b^10*w1^3*c^18-9848064*b^6*w1^3*c^13+1126745424*b^11*c^16*w1-1
9210240*b^16*c^3*w1^4+3989504*b^16*c^2*w1^4-207576960*b^16*c^13*w1^4
+382805808*b^16*c^12*w1^4-75040*b^16*c^19*w1^4+65699840*b^16*c^4*w1^
4-169795584*b^16*c^5*w1^4-591188256*b^16*c^11*w1^4-830307840*b^16*c^
9*w1^4+765611616*b^16*c^10*w1^4+344423424*b^16*c^6*w1^4+1808184960*c
^11*b^8*w1^2-494554752*c^12*b^8*w1^2-585182448*c^13*b^8*w1^2+7982784
0*c^12*b^7*w1^2-61598592*c^13*b^7*w1^2-14694398208*b^9*c^9*w1^2-5329
522080*b^9*c^12*w1^2+5191642944*b^9*c^8*w1^2+16535931120*c^10*b^10*w
1^2-22731046272*c^11*b^10*w1^2+8267965560*c^12*b^10*w1^2+4233542688*
c^13*b^10*w1^2-6119121492*c^14*b^10*w1^2-74227320*c^12*b^6*w1^2+5948
02152*c^14*b^8*w1^2+55490832*c^12*b^5*w1^2+2601720*c^14*b^7*w1^2+163
36800*c^10*b^4*w1^2-30872736*c^11*b^4*w1^2+8168400*c^12*b^4*w1^2-273
87589536*b^9*c^12*w1-96499800*b^9*c^17*w1^2-1064763504*c^13*b^9*w1^4
+11424618*b^7*c^17*w1+118112256*b^11*c*w1^2+10009701504*c^6*b^11*w1^
4-226633260*c^14*b^10*w1^4-235545984*b^9*w1^3*c^6+6527387136*b^10*w1
^3*c^5-26648906400*b^12*w1^3*c^8-9075132*b^6*c^16*w1+20939038128*b^1
2*w1^3*c^13+18017743536*b^11*w1^3*c^12-116460*b^6*c^17*w1^2-23052294
144*b^15*w1^3*c^6+643259520*b^16*w1^3*c^15-2365151580*b^13*w1^3*c^16
+26352*c^20*b^10*w1^4-481248*b^16*c^20*w1^2+2710870848*b^16*c^15*w1^
2-804821184*b^16*c^16*w1^2+1256693760*b^16*c^3*w1^2-246398976*b^16*c
^2*w1^2+16703491680*b^16*c^13*w1^2-31131711072*b^16*c^12*w1^2+490896
0*b^16*c^19*w1^2-4523212800*b^16*c^4*w1^2+12222959616*b^16*c^5*w1^2+
48248631072*b^16*c^11*w1^2+66813966720*b^16*c^9*w1^2-62263422144*b^1
6*c^10*w1^2-25754277888*b^16*c^6*w1^2+190983744*b^16*c^17*w1^2-35337
600*b^16*c^18*w1^2+30375936*b^16*c*w1^2+3078432*b^6*c^15*w1^2+108661
32*b^6*c^14*w1^2-1728792*b^6*c^16*w1^2+134292750336*b^15*c^7*w1^2-83
93296896*b^15*c^15*w1^2+3100861440*b^15*c^16*w1^2+14089048*b^12*c^17
*w1^4-7633823*b^12*c^18*w1^4-36783158*b^10*c^17*w1^4+6941116*b^10*c^
18*w1^4+402304512*b^12*c^3*w1^4+7114752*b^12*c*w1^4-85102080*b^12*c^
2*w1^4-977129344*b^12*c^4*w1^4+901699072*b^12*c^5*w1^4+22758752*b^6*
c^8*w1^4-1404648*b^9*c^18*w1^4+20309732016*c^8*b^12*w1^4+5501088*b^4
*c^13*w1^2+98601984*b^8*c^3*w1^2-110981664*c^10*b^5*w1^2-387425664*b
^7*c^7*w1^2-61831020168*b^15*w1*c^13-15982416*b^12*w1^3*c^19-533472*
b^10*w1^3*c^19+112746198*b^12*w1^3*c^18+8564904*b^11*w1^3*c^19+71764
365312*b^14*c^5*w1^2-5640192*b^12*w1^3+2018194912*c^6*b^12*w1^4-9593
869728*c^7*b^12*w1^4-28929594240*c^9*b^12*w1^4+70248260448*b^14*c^8*
w1^2+8781032556*b^14*c^14*w1^2+29938844160*b^14*c^7*w1^2-7939656*b^1
4*c^20*w1^2+1871177760*b^14*c^15*w1^2-243985673088*b^13*c^9*w1^2-515
50668*b^13*c^19*w1^2-3376933632*b^13*c^5*w1^2-19292861952*b^13*c^4*w
1^2-2518056*b^5*c^14*w1^2+2607804*b^5*c^15*w1^2-99227566080*b^15*c^6
*w1^2-878003712*b^15*c^17*w1^2+188213760*b^15*c^18*w1^2-59373699840*
b^16*c^8*w1^2-7421712480*b^16*c^14*w1^2+43373933568*b^16*c^7*w1^2-49
1520*b^16*w1^3-730432022112*b^13*c^9*w1+48451853376*b^11*w1^3*c^7+33
2208*b^6*c^17*w1+2880*c^7*b^3*w1^4+404172044352*b^12*c^9*w1-53920051
2*b^8*c^4*w1^2+41195304*b^9*c^18*w1-41137726464*b^14*c^4*w1^2+594465
408*c^6*b^8*w1^2+354356820*b^9*c^16*w1^2-63037440*b^10*w1*c+14150246
4*b^9*w1*c^2-51678*c^21*b^10-2257632*b^6*c^15+28184112*b^6*c^14-1473
228*b^6*c^16+20310912*c^10*b^4*w1-1124843520*b^16*w1^3*c^4+535877496
*b^11*w1^3*c^16+807146910*b^11*c^17*w1-10813468896*b^15*w1^3*c^10+76
72703616*b^8*w1*c^6-718910208*b^8*w1*c^5-404089344*b^6*w1*c^9+504087
8400*b^7*w1*c^9-18281644704*b^8*w1*c^10+3267667008*b^8*w1*c^9+415333
008*b^6*w1*c^10-3014629056*b^7*w1*c^10-1592381952*b^13*c^4*w1^4+8984
88*b^5*c^14*w1^4-88812*b^5*c^15*w1^4+1385773056*b^15*c^6*w1^4+128381
76*b^15*c^17*w1^4-2905056*b^15*c^18*w1^4+750933120*b^16*c^8*w1^4+938
66640*b^16*c^14*w1^4-562179072*b^16*c^7*w1^4+7792*b^16*c^20*w1^4-351
36192*b^16*c^15*w1^4+10763232*b^16*c^16*w1^4+278408628*b^13*c^16*w1^
4+32*c^10*w1^4+811008*b^14*w1^4+32768*b^16*w1^4+663552*b^13*w1^4-517
57056*b^12*w1^2-14155776*b^15*w1^2+2304*c^10*w1^2-43425792*b^14*w1^2
-1769472*b^16*w1^2-66134016*b^13*w1^2+1651428*c^20*b^10+17982*b^9*c^
21*w1-29470208*b^6*c^7*w1^4+15229189984*c^12*b^12*w1^4+30458379968*c
^10*b^12*w1^4-24518722928*c^11*b^12*w1^4+13618560*b^6*c^6*w1^4-47584
*c^6*b^4*w1^4-163584*b^5*c^5*w1^4+61227648*b^11*c^17*w1^4-7035624*b^
11*c^18*w1^4+339808*c^7*b^4*w1^4-162142976*b^10*c^15*w1^4-213189120*
b^7*c^5*w1^2-3432960*b^8*c^3*w1^4-7962624*w1^2*b^9*c+165888*b^12*w1^
4+294912*b^15*w1^4-1676736*c^8*b^3*w1^2-306412416*b^15*c^12*w1^4+486
720*b^15*c^19*w1^4+371847168*b^15*c^4*w1^4-821643264*b^15*c^5*w1^4-1
330143552*b^15*c^9*w1^4-57024*b^15*c^20*w1^4-166215*b^12*c^20*w1^4-5
99616858*b^12*c^15*w1^4+63068591*b^12*c^16*w1^4+1571502*b^12*c^19*w1
^4-21572626176*c^6*b^10*w1^2+48213651456*c^7*b^10*w1^2-48952971936*c
^8*b^10*w1^2+16934170752*c^9*b^10*w1^2-16920576*b^10*c*w1^2+54947635
2*b^10*c^2*w1^2-2923167744*b^10*c^3*w1^2+6014262528*b^10*c^4*w1^2-79
3592064*b^10*c^5*w1^2-23482080*c^13*b^5*w1^2-401616*c^10*b^2*w1^2+46
080*c^9*b*w1^2+187239492*b^11*c^15*w1^2-1581385068*b^11*c^16*w1^2+24
167124*b^11*c^19*w1^2-467712*b^5*c^6*w1^2-578880*c^9*b^2*w1^2-745344
0*b^6*c^5*w1^2+49254912*b^6*c^7*w1^2-38819094768*c^12*b^12*w1^2-7763
8189536*c^10*b^12*w1^2-2653056*b^16*c^17*w1^4+513280*b^16*c^18*w1^4-
524288*b^16*c*w1^4-1841888*b^6*c^15*w1^4+2844844*b^6*c^14*w1^4+42558
0*b^6*c^16*w1^4-1806050304*b^15*c^7*w1^4+112878144*b^15*c^15*w1^4-43
305408*b^15*c^16*w1^4-124600320*b^15*c^3*w1^4+29196288*b^15*c^2*w1^4
+332535888*b^15*c^13*w1^4-145662624*c^10*b^5*w1-488330484*b^12*w1^3*
c^17+7585136640*b^15*c^3*w1^2-1656225792*b^15*c^2*w1^2-26008508160*b
^15*c^13*w1^2+24271405056*b^15*c^12*w1^2-29629440*b^15*c^19*w1^2-240
91361280*b^15*c^4*w1^2+56192237568*b^15*c^5*w1^2+104034032640*b^15*c
^9*w1^2+3234816*b^15*c^20*w1^2-3477240*b^12*c^20*w1^2-11945273724*b^
12*c^15*w1^2+4829140152*b^12*c^16*w1^2-735012*b^12*c^19*w1^2-1202070
276*b^12*c^17*w1^2+160743888*b^12*c^18*w1^2-12399876*b^10*c^17*w1^2+
46986426*b^10*c^18*w1^2-188163072*b^12*c^3*w1^2+527781888*b^12*c*w1^
2-1780346880*b^12*c^2*w1^2+20575217664*b^12*c^4*w1^2-76932497664*b^1
2*c^5*w1^2-6293376*b^4*w1*c^7+113620904*b^10*c^16*w1^4-715316*b^10*c
^19*w1^4-515824*c^8*b^4*w1^4+1420992*b^5*c^7*w1^4-2608604928*c^14*b^
11*w1^4+4351683168*c^13*b^11*w1^4-4304438352*c^12*b^11*w1^4-17406732
672*c^9*b^11*w1^4+20868839424*c^8*b^11*w1^4-648955368*c^14*b^9*w1^2+
212797440*c^11*b^6*w1^2-3061539612*b^12*c^17*w1-62390567376*b^13*c^1
2*w1^2-20813760*b^7*c^8*w1^2-468590720*c^6*b^8*w1^4-1612305*b^12*c^2
0-16715208762*b^12*c^15+7603950249*b^12*c^16-27985338*b^12*c^19-2136
464100*b^12*c^17+363334815*b^12*c^18+81231498*b^10*c^17+46856070*b^1
0*c^18+86929056*b^6*c^8*w1^2+9394488*b^9*c^18*w1^2+133844612544*c^8*
b^12*w1^2+154532484864*c^6*b^12*w1^2-191124379584*c^7*b^12*w1^2-1336
9619520*c^9*b^12*w1^2+85196961504*c^11*b^12*w1^2-55321344*b^6*c^6*w1
^2+3977856*c^6*b^4*w1^2+7089408*b^5*c^5*w1^2+764174664*b^11*c^17*w1^
2-188150400*b^11*c^18*w1^2-1423296*c^7*b^4*w1^2+3013353216*b^10*c^15
*w1^2-674144568*b^10*c^16*w1^2-11418624*b^10*c^19*w1^2-21113856*c^8*
b^4*w1^2-41724864*b^5*c^7*w1^2+8424789408*c^14*b^11*w1^2-24053776272
*c^13*b^11*w1^2+29563149168*c^12*b^11*w1^2+96215105088*c^9*b^11*w1^2
-67398315264*c^8*b^11*w1^2-64478*b^4*c^14*w1^4+2716844*b^8*c^17*w1^4
-86135293056*b^14*w1^3*c^11-31245227712*b^15*w1^3*c^8-17144438688*b^
11*w1^3*c^13-926460*c^20*b^11*w1^2-3422628*b^11*c^20*w1-62373888*b^1
4-67678820352*b^10*c^9*w1-5076071424*b^14*c^4*w1^3-104170236672*b^14
*c^9*w1^3+60996418272*b^13*c^13*w1^2-10253646928*c^10*b^10*w1^4-4065
103872*b^14*c^2*w1^2+6175987200*b^9*c^5*w1^2+1579968*c^7*b^3*w1^2+11
21318208*b^14*c^17*w1^2+2429387720*b^14*c^13*w1^4+518588568*b^10*c^1
7*w1+17048340*b^13*c^20*w1+15913672704*b^14*c^3*w1^2+1073196*c^20*b^
10*w1^2+469888756992*b^11*c^9*w1-16919705088*b^10*c^13*w1-1754011860
48*b^14*c^11*w1^2-607707072*c^9*b^8*w1^4-8640*c^11*w1+1036800*b^8*c^
2*w1^4+619937856*c^7*b^8*w1^4+17292890880*b^15*c^14*w1^2+426209796*b
^9*c^16*w1+12128*b^2*c^11*w1^4+13196971008*b^13*c^3*w1^2+3181248*c^7
*b^3*w1-108229824*c^7*b^5*w1+753487488*c^7*b^7*w1-21233664*b^15-2654
208*b^16+8741376*b^7*c^4*w1^2-3918569472*b^11*c^5*w1^4+18577044*b^8*
c^16*w1^2-3456720*b^3*c^12*w1^2-232602786*b^9*c^17*w1-354280896*c^9*
b^7*w1^4+46908*c^20*b^11*w1^4-7164246528*b^12*c^3+522215424*b^12*c-8
25500160*b^12*c^2+46506856320*b^12*c^4-136733702400*b^12*c^5+7854920
064*b^9*c^7*w1^2+12273901308*b^13*c^15*w1^2-196382420928*b^13*c^7*w1
^2+225472896*b^6*c^8-225816336*b^15*c^14*w1^4-5126823464*c^12*b^10*w
1^4-354084*c^14*b^4*w1^3+20144448*b^5*c^8*w1^2+1806530688*b^15*c^8*w
1^4+456983856*b^15*c^18*w1+16281648*b^9*c^18-90681380928*b^9*c^9*w1-
87588864*b^13+179794944*b^9*c^4*w1^4+141475995792*c^8*b^12+243326407
968*c^6*b^12-267443340192*c^7*b^12+67353902784*c^9*b^12)*b*(w1-1)^2/
(-52*c^3*b^2*w1^2+1134*c^7*b^3+45*c^9*b^4*w1^2-33696*b^7*c^3+25920*b
^7*c^2-46116*b^5*c^4+21276*b^7*c^4+8640*w1^2*b^7*c^2-3240*b^7*c^8+84
24*b^7*c^7-10638*b^7*c^6-486*c^9*b^5+153*c^9*b^6+135*c^9*b^4-54*c^10
*b^7+648*c^9*b^7+27*c^10*b^6+288*c^2*b^3*w1^2+720*c*b^4*w1^2-10368*b
^7*c+12*c^10*b^8-20196*c^5*b^8-180*c^9*b^8+1200*c^8*b^8-4680*c^7*b^8
+11820*c^6*b^8-48372*b^6*c^4*w1^2-2880*b^8*c+5292*b^3*c^4-108*c^8*b^
3+1140*c^5*b^2-324*c^6*b^2+23640*b^8*c^4-18720*b^8*c^3+9600*b^8*c^2-
3456*w1^2*b^7*c-882*b^3*w1^2*c^6-11232*b^7*c^3*w1^2-2646*c^6*b^3+54*
c^6*b+23058*b^5*c^6-26712*c^5*b^4+131220*b^6*c^5+400*c^8*b^8*w1^2+23
715*b^6*c^7-39*c^7*b^2-72558*b^6*c^6+11718*c^6*b^4-108*c^4*b-900*c^7
*b^4-693*c^8*b^4-15714*b^5*c^7-162*c^9*b^5*w1^2+2160*b^4*c-648*b^2*c
^4+864*b^3*c^2+1728*b^7+384*b^8+3200*b^8*c^2*w1^2-5544*b^4*c^2-3600*
b^4*c^3+23436*b^4*c^4+4482*b^5*c^8+2448*b^6*c+94860*b^6*c^3-31656*b^
6*c^2-145116*b^6*c^4-4536*b^3*c^3-36*c^4*b*w1^2+7776*b^5*c-156*b^2*c
^3-35856*b^5*c^2+62856*b^5*c^3+576*w1^2*b^7+128*w1^2*b^8+288*w1^2*b^
6+864*b^6-4*c^5*w1^2-6732*c^5*b^8*w1^2-1560*c^7*b^8*w1^2-13*w1^2*c^7
*b^2-216*w1^2*b^2*c^4+216*c^9*b^7*w1^2+51*c^9*b^6*w1^2+18*b*w1^2*c^6
+4*c^10*b^8*w1^2+9*c^10*b^6*w1^2-60*c^9*b^8*w1^2-18*w1^2*c^10*b^7-35
46*b^7*c^6*w1^2-6240*b^8*c^3*w1^2+2808*b^7*c^7*w1^2+7880*b^8*c^4*w1^
2+3940*c^6*b^8*w1^2-12*c^5-8904*w1^2*c^5*b^4-1848*w1^2*b^4*c^2-1200*
w1^2*b^4*c^3+7812*w1^2*b^4*c^4+816*w1^2*b^6*c+31620*w1^2*b^6*c^3-105
52*w1^2*b^6*c^2-1512*w1^2*b^3*c^3+2592*w1^2*b^5*c-11952*w1^2*b^5*c^2
+20952*w1^2*b^5*c^3-36*c^8*b^3*w1^2+7686*b^5*c^6*w1^2+43740*b^6*c^5*
w1^2+7905*b^6*c^7*w1^2-1080*b^7*c^8*w1^2-1319*b^6*c^8*w1^2-960*w1^2*
b^8*c+1764*w1^2*b^3*c^4+380*w1^2*c^5*b^2-108*w1^2*c^6*b^2-24186*b^6*
c^6*w1^2+3906*c^6*b^4*w1^2-300*c^7*b^4*w1^2-231*c^8*b^4*w1^2-5238*b^
5*c^7*w1^2+378*c^7*b^3*w1^2-15372*w1^2*b^5*c^4+7092*b^7*c^4*w1^2-395
7*b^6*c^8+1494*b^5*c^8*w1^2)/w1/(-145116*b^6*w1*c^4-156*c^3*b^2*w1+1
56*c^3*b^2*w1^2+23640*b^8*w1*c^4+1200*b^8*w1*c^8-3402*c^7*b^3-135*c^
9*b^4*w1^2+101088*b^7*c^3-77760*b^7*c^2+138348*b^5*c^4-63828*b^7*c^4
-25920*w1^2*b^7*c^2+9720*b^7*c^8-25272*b^7*c^7+31914*b^7*c^6+1458*c^
9*b^5-459*c^9*b^6-405*c^9*b^4+162*c^10*b^7-486*c^9*b^5*w1-1944*c^9*b
^7-81*c^10*b^6-864*c^2*b^3*w1^2+864*c^2*b^3*w1-2160*c*b^4*w1^2+2160*
c*b^4*w1+31104*b^7*c-36*c^10*b^8+60588*c^5*b^8-4680*b^8*w1*c^7+7776*
b^5*c*w1+540*c^9*b^8-3600*c^8*b^8+14040*c^7*b^8-35460*c^6*b^8+145116
*b^6*c^4*w1^2+8640*b^8*c-15876*b^3*c^4+324*c^8*b^3-3420*c^5*b^2+972*
c^6*b^2-70920*b^8*c^4+56160*b^8*c^3-28800*b^8*c^2-24186*c^6*b^6*w1^3
+7880*c^4*b^8*w1^3+10368*w1^2*b^7*c-1080*c^8*b^7*w1^3+1494*c^8*b^5*w
1^3+378*c^7*b^3*w1^3+7686*c^6*b^5*w1^3+43740*c^5*b^6*w1^3+576*w1^3*b
^7+128*w1^3*b^8+288*w1^3*b^6-48372*c^4*b^6*w1^3+3940*c^6*b^8*w1^3+26
46*b^3*w1^2*c^6-18720*b^8*w1*c^3+9600*b^8*w1*c^2-36*c^4*b*w1^3-108*b
^3*w1*c^8+135*b^4*w1*c^9+23436*b^4*w1*c^4-693*b^4*w1*c^8-2646*b^3*w1
*c^6-39*b^2*w1*c^7+33696*b^7*c^3*w1^2-6240*c^3*b^8*w1^3+7938*c^6*b^3
-162*c^6*b-69174*b^5*c^6+80136*c^5*b^4-393660*b^6*c^5-1200*c^8*b^8*w
1^2-960*w1^3*b^8*c-71145*b^6*c^7+117*c^7*b^2+217674*b^6*c^6-35154*c^
6*b^4+324*c^4*b+2700*c^7*b^4+1728*b^7*w1+864*b^6*w1+2079*c^8*b^4+471
42*b^5*c^7+486*c^9*b^5*w1^2-162*c^9*b^5*w1^3-6480*b^4*c+1944*b^2*c^4
-2592*b^3*c^2-5184*b^7-1152*b^8-9600*b^8*c^2*w1^2+16632*b^4*c^2+1080
0*b^4*c^3-70308*b^4*c^4+7905*c^7*b^6*w1^3-13446*b^5*c^8-10368*c*b^7*
w1-15372*w1^3*b^5*c^4+51*c^9*b^6*w1^3+45*c^9*b^4*w1^3+400*c^8*b^8*w1
^3-231*c^8*b^4*w1^3-5238*c^7*b^5*w1^3-7344*b^6*c-284580*b^6*c^3+9496
8*b^6*c^2+11718*b^4*w1*c^6-324*b^2*w1*c^6-72558*b^6*w1*c^6-4*w1^3*c^
5-36*c^8*b^3*w1^3+435348*b^6*c^4+7092*c^4*b^7*w1^3+13608*b^3*c^3-106
38*b^7*w1*c^6+23058*b^5*w1*c^6+131220*b^6*w1*c^5+4482*b^5*w1*c^8+237
15*b^6*w1*c^7+1140*b^2*w1*c^5-26712*b^4*w1*c^5+5292*b^3*w1*c^4-35856
*b^5*w1*c^2+62856*b^5*w1*c^3-46116*b^5*w1*c^4-3957*b^6*w1*c^8+384*b^
8*w1-4536*c^3*b^3*w1-5544*c^2*b^4*w1-33696*b^7*w1*c^3+25920*b^7*w1*c
^2+21276*b^7*w1*c^4-3600*b^4*w1*c^3+2448*b^6*w1*c-31656*b^6*w1*c^2+9
4860*b^6*w1*c^3+54*b*w1*c^6-3240*b^7*w1*c^8-2880*w1*b^8*c+108*c^4*b*
w1^2-108*c^4*b*w1-23328*b^5*c+468*b^2*c^3-1848*w1^3*b^4*c^2-1200*w1^
3*b^4*c^3+7812*w1^3*b^4*c^4+816*w1^3*b^6*c-10552*w1^3*b^6*c^2-1512*w
1^3*b^3*c^3+2592*w1^3*b^5*c-11952*w1^3*b^5*c^2+20952*w1^3*b^5*c^3+17
64*w1^3*b^3*c^4-216*w1^3*b^2*c^4+18*b*w1^3*c^6+107568*b^5*c^2-188568
*b^5*c^3-300*c^7*b^4*w1^3-1560*b^8*w1^3*c^7-1728*w1^2*b^7-384*w1^2*b
^8-864*w1^2*b^6-8904*w1^3*c^5*b^4+31620*w1^3*b^6*c^3+3906*c^6*b^4*w1
^3-2592*b^6-12*c^5*w1+12*c^5*w1^2+8640*w1^3*b^7*c^2+4*c^10*b^8*w1^3+
380*w1^3*c^5*b^2-108*w1^3*c^6*b^2+20196*c^5*b^8*w1^2-11232*c^3*b^7*w
1^3+4680*c^7*b^8*w1^2+9*c^10*b^6*w1^3-3546*c^6*b^7*w1^3-18*c^10*b^7*
w1^3-1319*c^8*b^6*w1^3+39*w1^2*c^7*b^2+648*w1^2*b^2*c^4-648*c^9*b^7*
w1^2+3200*c^2*b^8*w1^3-153*c^9*b^6*w1^2-6732*c^5*b^8*w1^3-60*c^9*b^8
*w1^3+2808*c^7*b^7*w1^3+216*c^9*b^7*w1^3-52*c^3*b^2*w1^3+288*c^2*b^3
*w1^3+720*c*b^4*w1^3-3456*w1^3*b^7*c-54*b*w1^2*c^6-12*c^10*b^8*w1^2-
27*c^10*b^6*w1^2+180*c^9*b^8*w1^2+54*w1^2*c^10*b^7+10638*b^7*c^6*w1^
2+18720*b^8*c^3*w1^2-8424*b^7*c^7*w1^2-23640*b^8*c^4*w1^2-11820*c^6*
b^8*w1^2+36*c^5-13*w1^3*c^7*b^2+11820*b^8*w1*c^6-20196*b^8*w1*c^5+15
3*b^6*w1*c^9+648*b^7*w1*c^9+12*b^8*w1*c^10-180*b^8*w1*c^9+27*b^6*w1*
c^10-54*b^7*w1*c^10+26712*w1^2*c^5*b^4+5544*w1^2*b^4*c^2+3600*w1^2*b
^4*c^3-23436*w1^2*b^4*c^4-2448*w1^2*b^6*c-94860*w1^2*b^6*c^3+31656*w
1^2*b^6*c^2+4536*w1^2*b^3*c^3-7776*w1^2*b^5*c+35856*w1^2*b^5*c^2-628
56*w1^2*b^5*c^3+108*c^8*b^3*w1^2-23058*b^5*c^6*w1^2-131220*b^6*c^5*w
1^2-23715*b^6*c^7*w1^2-900*b^4*w1*c^7+3240*b^7*c^8*w1^2-882*b^3*w1^3
*c^6+3957*b^6*c^8*w1^2+2880*w1^2*b^8*c-5292*w1^2*b^3*c^4-1140*w1^2*c
^5*b^2+324*w1^2*c^6*b^2+72558*b^6*c^6*w1^2-11718*c^6*b^4*w1^2+900*c^
7*b^4*w1^2+693*c^8*b^4*w1^2+15714*b^5*c^7*w1^2-1134*c^7*b^3*w1^2+461
16*w1^2*b^5*c^4+1134*c^7*b^3*w1-15714*c^7*b^5*w1+8424*c^7*b^7*w1-212
76*b^7*c^4*w1^2-648*c^4*b^2*w1+11871*b^6*c^8-4482*b^5*c^8*w1^2)/(b*c
-1-b)/(-c+b*c-2*b);

d2:=-1/2*(1+w1)^2*b*(-21081600*b^6*w1*c^4-159185865600*b^16*c^9*w1+1
6838475696*c^13*b^12+17684499474*c^14*b^12+458296430976*b^11*c^8*w1+
8869926304*c^11*b^10*w1^4+797126400*b^8*w1*c^4-107646008976*w1^3*b^1
4*c^10-815785164*b^13*c^15*w1^4-1014336*b^8*c^19*w1+4644864*b^11*c*w
1^4+11232972*b^8*c^17*w1-15594238080*b^16*w1^3*c^9-9742763520*b^13*c
^4*w1^3+101008612224*b^10*c^6*w1+834269184*b^13*c*w1^2+148186985760*
b^16*c^10*w1-5550552*b^9*w1^3*c^18-13007131200*b^8*w1*c^8+8014140*b^
6*c^14*w1-29466685440*b^16*c^5*w1-308050928928*b^14*c^8*w1-25933824*
b^10*c^4*w1+2025*c^20*b^8*w1^4+396*c^22*b^14*w1^4+1404*c^21*b^13*w1^
4-6552*c^14*b^3*w1^4-2545984080*b^9*w1^3*c^13-41369669184*b^12*w1^3*
c^6+829440*b^7*c^3*w1^4-512*c^21*b^16*w1^4-816916752*c^13*b^8*w1+177
13954800*b^16*c^14*w1+669149214912*b^13*c^7*w1-73440*b^16*c^21*w1-22
0450824*b^8*c^15*w1^2-599712*b^4*w1^3*c^13+230616*b^5*w1^3*c^14+4217
4120960*b^11*c^7+3331080*b^7*c^17*w1^2+608112*b^14*c^21*w1^2+1700352
*c^7*b^3+126414867456*b^14*c^6*w1-239771988*b^8*c^16*w1-50890291200*
b^14*c^4-324791407584*b^14*c^11-348864628320*b^14*c^9+395585252064*b
^14*c^10-66650148864*b^14*c^6+1259480016*b^14*c^17-397580400*b^14*c^
18+80606721024*b^14*c^5+22004352*c^9*b^4*w1^2+36055853568*b^11*c^6*w
1-59126298336*b^11*c^10*w1^2+385164*b^8*c^19*w1^2-2301381504*b^9*c^1
0*w1^4+37705363968*b^14*c^7*w1^3-8764959744*b^14*c^6*w1^3+2920256352
*b^9*c^12*w1^3-12878668776*b^10*c^12*w1^3-1740819840*b^8*c^11*w1^3-5
59816704*b^15*c*w1-1461024*b^14*c^21*w1+10616832*b^7*c^3+3375108*b^7
*c^17-24016896*b^11*c^2*w1^4+52764588*b^13*c^17*w1^2+18372096*b^7*c^
4-141174835200*b^15*c^6-2424619008*b^15*c^2-708912*c^20*b^16+3891981
312*c^15*b^16+7179840*c^19*b^16-51373440*c^18*b^16+276250176*c^17*b^
16-1159316064*c^16*b^16+68874846912*c^11*b^16-88912191456*c^10*b^16-
10628372880*c^14*b^16+23877879840*c^13*b^16-44456095728*c^12*b^16-37
098114048*c^6*b^16+18808640*c^9*b^6*w1^4+255726720*b^7*c^8-423885312
*b^7*c^7+454761216*b^7*c^6-216006912*b^7*c^5-3240*c^19*b^7*w1^4-4167
5178240*b^11*c^4*w1+157681728*c^9*b^5-11520*c^13*b*w1^2+9140822352*c
^12*b^8*w1-91855296*c^9*b^6+26220672*c^9*b^4+168334848*c^10*b^7-6608
7360*c^9*b^5*w1-223010496*c^9*b^7-166675968*c^10*b^5-316916064*c^10*
b^6-249395205312*b^11*c^7*w1-2044440*b^3*w1*c^13+2592*c^10-648663552
0*b^16*c^15*w1+16521840*c^13*b^5*w1-87264*c^9*b*w1-211104*b^7*w1^3*c
^16+604938240*b^16*c^2*w1-3063398400*b^16*c^3*w1-948230064*c^10*b^8-
720384192*b^15*w1^3*c^16-273904992*b^14*w1^3*c^16-1458*c^22*b^10+761
15340*b^13*w1^3*c^18+823716864*c^5*b^8+15805801728*b^8*w1*c^7-285056
7552*c^9*b^8+5642975808*c^8*b^8+26492832*b^7*c^15-14211288*b^7*c^16-
4291641792*c^7*b^8+910061568*c^6*b^8+11158272*b^6*c^4*w1^2+124781134
752*b^13*c^10*w1^2+88949836800*b^14*c^4*w1+414720*c^8*b^2-3209495004
72*b^14*c^12*w1-6137856*c^9*b^3+1485542232*c^15*b^12*w1^3-101990424*
c^17*b^10*w1^3+1131854040*c^14*b^9*w1^3+331776000*b^15*c+32292*b^13*
c^22*w1^2-1586304*c^8*b^3-615413376*b^8*c^4+130844160*b^8*c^3-120268
8*b^8*c^2-853165149696*b^13*c^8*w1-28222384*c^14*b^8*w1^4+1280019456
*b^13*c^3*w1^3+88570224*c^13*b^7*w1^4+41472*b*c^12*w1^2+6227550*b^8*
c^18*w1-96*c^10*w1^3+16338816*c^6*b^6*w1^3+2619648*c^4*b^8*w1^3-1843
350528*b^14*c^6*w1^4+22473216*b^7*c^5*w1^4-4670784*c^9*b^3*w1^2-8294
4*b*c^12*w1+257594604192*b^11*c^10*w1+16*c^12*w1^4+300210624*c^8*b^7
*w1^3-1844928*c^8*b^5*w1^3+74093492880*b^16*c^12*w1-11966400*b^16*c^
19*w1-55872*c^7*b^3*w1^3-3015936*c^6*b^5*w1^3-7686144*c^5*b^6*w1^3-3
45366149760*b^13*c^6*w1-15228*c^20*b^9*w1^4+13140*c^21*b^12*w1^3+187
92*c^21*b^10*w1^3-45198*c^21*b^11*w1^3+271147392*c^11*b^6*w1-1886825
3184*c^11*b^8*w1+29664*b^16*c^21*w1^2-76853088*c^12*b^7*w1^3+1854511
2*b^14*c^20*w1-87216157080*b^14*c^13+81051840*b^14*c^19+197792626032
*b^14*c^12+731175552*b^7*c^5*w1+211800960*b^7*c^10*w1^4-5237839008*b
^13*c^10*w1^4-94932*c^17*b^5-4212504*b^8*c^18*w1^2+33782835456*b^13*
w1^3*c^5-5840512704*b^9*w1^3*c^10+119753621568*b^13*w1^3*c^7+261504*
c^5*b^5*w1^3+1041408*c^4*b^6*w1^3+134701056*b^9*c^2+273057705216*b^1
3*c^8*w1^2-105670656*b^9*c^3+299808*b^2*c^13*w1-2084050944*b^9*c^4+8
512148736*b^9*c^5-860684160*c^6*b^8*w1^3-14129427456*b^9*c^6+7762355
712*b^9*c^7+3673599552*c^13*b^9*w1^2+5571277200*c^13*b^9-1296987552*
c^14*b^9-56798208*b^11*c^3*w1^4+357912*b^2*c^12*w1+413525088*c^11*b^
6+528459123456*b^14*c^11*w1+1912058784*c^11*b^8-474115032*c^12*b^8-7
12641888*c^13*b^8-84167424*c^12*b^7+55752624*c^13*b^7-22285108800*b^
9*c^9+15435925056*b^9*c^10-7717962528*b^9*c^12+10375900416*b^9*c^8+3
7289665440*c^10*b^10-43795668384*c^11*b^10+18644832720*c^12*b^10+325
9695312*c^13*b^10-7989840*b^15*c^20*w1-259670016*b^8*w1*c^3-82884993
12*c^14*b^10-2430*b^9*c^21*w1^3-12939264*b^9*c+51657402240*b^11*c^5*
w1-158458032*c^12*b^6+1341037056*w1^3*b^10*c^4+2192615424*w1^3*b^11*
c^3+705371976*c^14*b^8+83337984*c^12*b^5-31965840*c^14*b^7-32*c^11*w
1^4+9372672*b^8*w1*c^2-12960*c^13*b+24581232*c^10*b^4-42771888*c^11*
b^4+12290616*c^12*b^4-7360812*b^9*w1^3*c^16-39130884864*c^6*b^10+735
60006144*c^7*b^10-66307994496*c^8*b^10+46548*b^2*c^14*w1^2-89964*b^2
*c^14*w1+13038781248*c^9*b^10-6186783744*b^11*c^3*w1^2+4423680*b^16*
w1+3857328*c^12*b^5*w1^4+8709120*c^10*b^3+151953408*b^13*w1-52918272
*b^10*c+845531136*b^10*c^2-3745668096*b^10*c^3+5997576960*b^10*c^4+1
199232*c^9*b^2*w1+5198815872*b^10*c^5-39420432*c^13*b^5+4015872*b^3*
w1*c^8-48733056*b^4*w1*c^9+38870496*b^4*w1*c^8-508032*c^10*b^2+32384
724480*b^14*c^7*w1+7626788192*b^14*c^11*w1^4+7236401040*b^16*w1^3*c^
12-27557632152*b^13*w1^3*c^13+37584*b^2*w1^3*c^10+12994560*b^7*c^3*w
1^2-155132928*c^3*b^9*w1^3-21270528*c^3*b^8*w1^3+9734376960*b^13*c^4
*w1-1710720*b^2*c^11*w1-144720*b^2*c^13*w1^2-558841491648*b^12*c^11*
w1+1209175216*c^10*b^8*w1^4+5849044992*w1^3*b^15*c^4+5957912160*w1^3
*b^10*c^8+10183936320*w1^3*b^9*c^9-181872962928*b^10*c^10*w1+1558720
0332*b^11*c^15*w1-1003104*c^21*b^13+42768*c^22*b^13-320961968640*b^1
5*c^7*w1-57287053872*b^11*c^14*w1+3778110*b^12*c^20*w1-365852708640*
b^13*c^10*w1-2635882560*b^11*c^15-1448039592*b^11*c^16+41962536*b^11
*c^19-501984*b^3*c^14*w1+198828*b^3*c^15*w1+18792*b^2*w1^3*c^12+3968
064*b^4*w1^3*c^11-26896380*b^8*w1^3*c^16+165888*c^10*b*w1+288*b*c^12
*w1^4+4702160*c^13*b^6*w1^4+85622400*b^16*c^18*w1+6925824*b^5*c^6-66
0960*c^9*b^2+40808448*b^11*w1-98748*b^3*c^15*w1^2+6590592*b^3*c^12*w
1+798336*b^6*c^5+49248*c^12*b-98496*c^10*b-216432*c^16*b^5+122715*c^
16*b^4-165240*c^13*b^2-4308469056*b^9*c^8*w1^4+10690560*b^14*w1^3+39
81312*b^15*w1^3+11722752*b^13*w1^3+290890998144*b^12*c^7*w1+13884604
416*b^11*c^3*w1+4758417216*c^8*b^8*w1^2-2639232*b^4*c^14*w1^2-299583
1872*b^11*c^7*w1^2+209592*b^3*c^14*w1^2-200808*b^2*c^12*w1^2-502432*
b^14*c^19*w1^4-36122112*b^6*c^7+1167696*b^3*c^13*w1^2-2594287616*c^7
*b^10*w1^4+81386193024*b^13*c^6*w1^2-103550699376*c^12*b^12-20710139
8752*c^10*b^12+200086579728*c^11*b^12-47143296*b^6*c^6-60235776*w1^3
*b^15*c+694920600*b^14*c^18*w1-8159232*w1^3*b^16*c+101022336*c^13*b^
6*w1-772972416*b^9*c^6*w1^4+118908*b^7*c^16*w1^4-14184*c^16*b^5*w1^4
+2556*c^17*b^5*w1^4+16*c^22*b^16*w1^4+6913440*c^10*b^3*w1^2+3926880*
c^6*b^4-1752385536*b^11*c^2*w1+6075648*b^5*c^5-12183264*b^4*c^13*w1-
53436371040*b^13*c^10*w1^3+974916324*b^11*c^17-276685308*b^11*c^18-3
6658046880*b^15*c^13-195413990400*b^15*c^8+34165636704*b^15*c^12-683
31273408*b^15*c^10+146632187520*b^15*c^9-34673909760*b^15*c^4+190282
328064*b^15*c^7+857952*c^7*b^4-2016*c^9*b*w1^3+6188553216*b^16*w1^3*
c^6+193392288*b^16*w1^3*c^16-48542810112*b^15*c^10*w1^2-267894*b^4*c
^16*w1-5184*c^11-57604704*b^14*c^16*w1^4+49861440*c^11*b^4*w1+715824
*c^10*b^2*w1+124308*b^4*c^16*w1^2-137134080*w1^3*b^14*c-98611200*w1^
3*b^13*c+4597500384*b^10*c^15-1222840152*b^10*c^16-14631516*b^10*c^1
9+6912*b^15*c^22*w1^2+509976*c^21*b^12+2676465504*b^12*c^8*w1-283266
72*c^8*b^4+45121536*b^16*c+4858812*b^4*c^14*w1+393336*b^4*c^15*w1-88
956*b^4*c^15*w1^2-1496088576*b^14*c*w1-101223936*b^9*c^5*w1^4-529182
72*b^5*c^7+95511519360*c^9*b^16-85026983040*c^8*b^16+3635868928*c^6*
b^10*w1^4-5000076*c^19*b^13*w1^3-2079756*b^10*c^20*w1+62271700992*c^
7*b^16-362962944*b^16*c^2+4176*c^21*b^15*w1^4-144*c^22*b^15*w1^4+81*
c^22*b^12*w1^4+6948*c^21*b^12*w1^4+2538716502*c^14*b^12*w1^4+848232*
c^21*b^14-326216299968*b^12*c^6*w1+6804*b^8*c^20*w1^2-15880320*b^5*c
^5*w1-75202560*b^16*c*w1+13052562624*b^13*c^7*w1^4-33189668352*b^10*
c^5*w1+93928320*c^9*b^5*w1^2+16730576568*c^14*b^12*w1^2+710470656*c^
4*b^9*w1^3-14804928*c^9*b^5*w1^3+3424*c^8*b^2*w1^4+14616*b^5*c^16*w1
^2-105192*b^5*c^16*w1+10263382884*b^10*c^14*w1-2349*c^20*b^8+12474*c
^17*b^6-143532*c^18*b^7-41472*c^19*b^7+511110*c^19*b^8+71280*c^18*b^
6-110772*b^5*c^17*w1^2+18867406464*c^14*b^11+248130*b^5*c^17*w1-4528
7604144*c^13*b^11-527856804*b^13*w1^3*c^17+14472802080*b^16*w1^3*c^1
0+11001692160*b^15*c^3+24426748800*b^15*c^14+80361787392*b^15*c^5+27
0889920*b^15*c^18-1255652928*b^15*c^17+4411713600*b^15*c^16-11892645
504*b^15*c^15-138343127040*b^15*c^8*w1^2+52685321184*c^12*b^11+17573
8408704*b^10*c^11*w1+329609850048*b^15*c^8*w1-21897216*b^11-10537064
2368*c^10*b^11-719712*c^8*b^2*w1-54236736*b^11*c^19*w1+18306*b^8*c^2
0*w1-4824070104*b^14*c^12*w1^4-9007710192*b^10*c^15*w1+181150416576*
c^9*b^11-150939251712*c^8*b^11+3331113300*c^14*b^12*w1^3-9453764700*
c^14*b^14*w1^3-3905653464*c^14*b^15*w1^3+17123335488*c^14*b^13*w1^3+
26042559168*c^13*b^14*w1^3+2356585248*c^15*b^14*w1^3-115344*b^11*c^2
1*w1^2+46337266944*c^6*b^11+538558632*c^14*b^9*w1^4-2160*c^12*w1+971
7550880*b^14*c^9*w1^4-67307500800*b^12*c^4*w1-229036032*b^9*c^3*w1^2
-144123363072*b^10*c^7*w1+2618919504*b^13*c^12*w1^4-22963824*c^13*b^
6-62394644736*b^11*c^5+35415719424*b^11*c^4-10742409216*b^11*c^3+143
3272320*b^11*c^2+39481344*b^11*c+173878016*c^5*b^8*w1^4+94252978944*
b^13*c^5*w1+894672*c^19*b^9*w1^2+23768675712*w1^3*b^12*c^7+522720*c^
9*b^3*w1^3-84480*b^2*w1^3*c^11+363168*b^3*w1^3*c^12-641899000944*b^1
4*c^10*w1+106645643712*b^13*c^14*w1+16048584*b^5*c^14*w1-23657856*b^
8*c^4*w1^4-78650016768*b^14*c^6*w1^2-6764364*b^5*c^15*w1-17244584640
*b^11*c^7*w1^4+3483648*b^8*c^2*w1^2+16275168*b^5*w1^3*c^10-30456*c^2
2*b^14-30537*c^22*b^12+14232932736*c^6*b^10*w1^3-1516800*c^7*b^6*w1^
3-11796480*c^11*b^6*w1^3-2290560*c^10*b^4*w1^3+17148079872*b^11*w1^3
*c^6+31253150976*b^12*w1^3*c^5+111144960*b^12*w1+82107063072*b^10*c^
8*w1-41821825932*b^13*c^15*w1-8137584*b^5*w1^3*c^12+896661552*b^8*w1
^3*c^12-25757337552*c^10*b^10*w1^3-20732599296*b^13*c^3*w1-748460134
8*b^13*w1^3*c^15+7796736*b^9*c^2*w1^4-36540072*c^14*b^7*w1^4+5904489
6*c^11*b^6*w1^4+2270592*b^5*c^8+276372*b^9*c^20*w1-233604*b^9*c^20*w
1^2+1221104*c^10*b^4*w1^4-120096*c^17*b^6*w1^3+605988*c^19*b^9*w1^3+
3492*c^15*b^3*w1^3+1006812*c^20*b^11*w1^3-249588*c^20*b^10*w1^3-4536
*c^21*b^11*w1^4-2004*c^14*b^2*w1^3-1064835072*b^10*c^2*w1+3785453568
*b^10*c^3*w1+10659044160*b^9*c^10*w1^2-38556*b^11*c^21+19625874048*b
^9*c^7*w1+238136702976*b^15*c^6*w1+8728750080*b^13*c^2*w1+885888*b^2
*c^11*w1^2+7403040*c^19*b^15*w1^3-10198176*c^19*b^14*w1^3-17496*b^15
*c^22*w1-37086*c^17*b^6*w1^4+126*c^18*b^6*w1^4+14786928*b^10*c^19*w1
-14171921280*b^13*c^8*w1^4+58493933568*b^15*c^4*w1+384*c^11*w1^3+809
86716*b^13*c^19*w1+412776*c^19*b^9+131058*b^11*c^21*w1+39392256*c^9*
b^6*w1^3-2398848*c^9*b^4*w1^3-780947904*c^8*b^8*w1^3+2832672*c^8*b^4
*w1^3+7728192*c^7*b^5*w1^3+35118720*c^5*b^7*w1^3+5971968*b^10*w1-814
716*b^13*c^21*w1^2+18413568*b^9*w1*c-225779072*c^8*b^8*w1^4-12879730
2096*b^11*c^12*w1-726336*b^3*w1^3*c^10+61560*b^10*c^21*w1-4890717849
6*b^11*c^5*w1^2+79308*b^13*c^20*w1^4+1534464*b^3*c^13+631196113248*b
^12*c^10*w1-4354560*b^3*c^12+6555168*b^4*c^13+51840*c^14*b^2+198288*
c^14*b^3-106272*c^15*b^3+53622*c^15*b^4-180*c^15*b^3*w1^4-4086*c^17*
b^5*w1^3-8572608*b^4*w1*c^6+290404224*b^6*w1*c^6-11339418240*b^9*c^6
*w1^2-16524*b^10*c^21*w1^2-1437696*b^13*c*w1^4+33408*c^8*b^3*w1^3-21
204*b^14*c^22*w1^2-864*b^16*c^22*w1^2+810*c^21*b^10*w1^4-90936481464
*b^10*c^12*w1+1027178496*b^13*c+504515309184*b^13*c^8-63064413648*b^
13*c^14-396731976192*b^13*c^7+9774432*b^13*c^20+24795748512*b^13*c^1
5-6438395808*b^13*c^16+11732262912*b^13*c^3-5004509184*b^13*c^2+1078
47298368*b^13*c^13-107970179904*b^13*c^12-127789056*c^2*b^10*w1^3+41
47200*c^2*b^9*w1^3+125520*c^20*b^16*w1^3-1248000*c^19*b^16*w1^3-7113
9746880*b^9*c^8*w1-5208*b^2*c^12*w1^4+474347520*b^11*c^2*w1^2-744177
1968*b^15*c^16*w1-75630117600*b^14*w1^3*c^8-13317239808*b^15*w1^3*c^
5+36035487072*b^11*w1^3*c^10-1895178240*w1^3*b^15*c^3+13014302208*w1
^3*b^10*c^9-9054832320*w1^3*b^9*c^8+1540776*c^20*b^14*w1^3-835920*c^
20*b^15*w1^3-1181790*c^20*b^12*w1^3-357660*c^20*b^13*w1^3+9123840*b^
6*c^4-2082817152*b^14*c^16-5498855424*b^14*c^2+20749271040*b^14*c^3-
16655616*c^4*b^7*w1^3+195938535168*b^12*c^5*w1+13638713472*b^9*c^6*w
1+51840*c^9*b-321388488*b^14*c^18*w1^2-576*c^10*b*w1^4+1150690752*b^
9*c^12*w1^4+1742580*b^13*c^21*w1-2457813024*b^14*c^16*w1^2-451644825
6*b^13*c^2*w1^2-490932504*b^9*c^15*w1^2+5272998912*b^9*c^4*w1+126727
56*b^8*c^17*w1^2-30703864320*b^15*w1^3*c^7-83756152512*b^12*w1^3*c^9
-53823004488*b^14*w1^3*c^12-23294292768*b^15*w1^3*c^9-9134215920*b^1
1*w1^3*c^14+24214104*b^7*c^15*w1^2+372384*c^8*b^2*w1^2+1771490160*b^
13*c^14*w1^4+3950464608*b^14*c^16*w1+18180687384*b^12*c^15*w1-140544
*c^9*b^3*w1^4-998279424*b^7*w1*c^6+3366144*b^5*w1*c^6-21261312*b^6*w
1*c^5-128388672*b^5*w1*c^8-453669120*b^6*w1*c^7+64113120*b^6*w1*c^8+
13455360*c*b^12*w1^3-605076480*c^2*b^12*w1^3+334558188*b^12*c^14*w1+
52380*b^14*c^22*w1-169676807616*b^14*c^9*w1^2-7714656*b^5*w1^4*c^10+
182926354320*b^13*c^12*w1+9295478784*b^12*c^3*w1+104618827368*b^14*c
^12*w1^2-13602816*b^7*w1*c^3-128860416*b^7*w1*c^4+3849685056*b^7*w1*
c^8-9240*c^21*b^14*w1^4+61668*c^18*b^7*w1^4+133192704*b^14*c^4*w1^4-
128622592*b^14*c^3*w1^4-319488000*b^16*w1^3*c^3-5406734448*b^15*w1^3
*c^12+1934392320*b^12*c^2*w1-7893504*b^7*c^4*w1^4-1487*c^16*b^4*w1^4
-13410*c^19*b^8*w1^4+115252987104*b^15*c^10*w1-62539776*b^12+52416*c
^8*b^3*w1^4+1091232*b^2*c^11-254016*b^2*c^12-164700*b^6*c^18*w1-2682
27612*b^8*c^15+28439424*b^8*c^16+96300*c^21*b^13*w1^3-54775179072*b^
9*c^10*w1-202608*b^10*c^18*w1-1145280*b^4*w1^3*c^12-39432*c^15*b^4*w
1^3+94248*c^16*b^5*w1^3+10959667200*b^16*c^4*w1+995328*w1^3*b^11+900
559872*b^11*c^4*w1^4-13181184*c^10*b^3*w1-2610733056*w1^3*b^14*c^3-1
36986683904*w1^3*b^13*c^8+987862608*b^8*c^15*w1-143400941568*b^14*c^
5*w1-351144*b^7*c^17*w1^4-7232398560*c^13*b^12*w1^4-4276224*b^15*c*w
1^4-3342404880*c^13*b^12*w1^2+36310464*b^12*c^19*w1-486*c^22*b^11*w1
^3-14886578304*b^9*c^5*w1+35136*b^3*c^13*w1^4-3540834*b^4*c^14-71879
04*b^5*c^8*w1^4-16032*c^8*b^2*w1^3-630912*c^7*b^4*w1^3+46282752*c*b^
11*w1^3+19243008*c*b^10*w1^3+8892468360*b^9*c^14*w1+325587330*b^11*c
^18*w1+5265008*b^14*c^17*w1^4+107274240*b^14*w1-72831312*c^12*b^5*w1
-1625891400*c^14*b^8*w1-82944*c^10*b*w1^2-10155456*c^12*b^4*w1+73777
38304*c^9*b^10*w1^4+829440*b^10*c*w1^4+13492224*b^10*c^2*w1^4-183120
896*b^10*c^3*w1^4+888462848*b^10*c^4*w1^4+3253575552*b^10*w1^3*c^13-
38506366116*b^14*c^14*w1+1312121088*b^8*w1^3*c^7-483012*c^15*b^5*w1^
3-13529358*c^17*b^11*w1^3-40605696*b^13*c^2*w1^4+73073727360*b^11*w1
^3*c^8-4391724*b^6*w1^3*c^14-37526328*b^7*w1^3*c^14-19906560*w1^2*b^
11-2985984*w1^2*b^10+8*c^13*b^2*w1^4+2024045280*b^14*c^15*w1+2488320
*w1^3*b^9*c+1181520*b^16*c^20*w1+117472189248*b^11*w1*c^13-112592195
2*c^11*b^8*w1^4+3701232*b^5*w1^3*c^13+2160*b^16*c^22*w1-1434*c^16*b^
4*w1^3+504*c^13*b*w1^3-1321008*c^11*b^4*w1^4+622706688*b^14*c*w1^2-7
5684850560*b^13*w1^3*c^6-207666504*c^12*b^6*w1-11199890304*b^16*w1^3
*c^11-193792*c^9*b^4*w1^4-135561434112*b^15*c^5*w1+1260219600*c^13*b
^7*w1+12870576*b^8*c^17-485147232*b^9*c^15+441544608*b^9*c^16-182608
005528*b^13*w1*c^13-133002324*b^9*c^17-4807917*b^8*c^18+47092968*b^7
*c^15*w1+8821188*b^13*c^20*w1^2+119605248*b^9*c^2*w1^2+50604322176*c
^6*b^11*w1^2-41201231256*b^15*c^14*w1+243360*c^19*b^9*w1^4-254331853
2*b^13*c^16*w1^2+515412*b^12*c^21*w1^2+10272*c^13*b^2*w1^3-4176*c^14
*b^3*w1^3+315598056624*b^12*c^12*w1-934308*b^12*c^21*w1-105900480*c^
12*b^7*w1^4+5823573192*b^15*w1^3*c^13+1744130160*b^16*w1^3*c^14-9504
*c^19*b^7*w1^3+7614*c^20*b^8*w1^3-45888*c^6*b^4*w1^3-8100*c^20*b^9*w
1^3+53136*b^7*c^19*w1-3915737088*w1^3*b^14*c^5-1202494464*b^9*c^4*w1
^2+292320576*b^7*c^8*w1^4+150725484*b^13*c^18*w1^2+44064*b^16*c^21-1
296*b^16*c^22-324000*b^15*c^21+20060123040*b^15*c^15*w1+612824832*w1
^4*b^15*c^10-134203392*b^11*c*w1-481210632*c^14*b^7*w1-114791411520*
b^16*c^11*w1+604587608*c^12*b^8*w1^4-76049820*b^13*c^18*w1-50760*b^7
*c^19*w1^2+2118147408*b^15*c^17*w1+1793323104*c^10*b^8*w1^3-12928021
62*c^16*b^12*w1^3+8608876704*c^10*b^11*w1^4+55209587280*c^12*b^12*w1
^3-94222893504*c^11*b^12*w1^3-548730*c^17*b^7*w1^3+20466*c^18*b^8*w1
^3-164160432*c^13*b^8*w1^3+4259054016*b^9*c^9*w1^4+21238*c^15*b^4*w1
^4-83088*c^19*b^8*w1^3+8136*c^18*b^6*w1^3-1458*b^10*c^22*w1^2-525839
850*b^12*c^18*w1-18560655360*b^15*c^3*w1+1932193440*b^16*c^16*w1-213
3144*c^12*b^6*w1^3+811056384*c^5*b^8*w1^2-1319916672*c^5*b^9*w1^3-14
990220*b^7*c^16*w1^2+2433024*c^3*b^7*w1^3-68577754752*c^9*b^11*w1^3+
10692*b^11*c^22-3527213184*c^7*b^8*w1^2+1152*c^12*w1^2+140033615616*
b^14*c^13*w1+865878912*c^5*b^11*w1^3-4315394304*c^4*b^11*w1^3-426628
8*c^10*b^6*w1^3+6755328*c^6*b^7*w1^3+153706176*c^10*b^7*w1^3-3513379
2*c^8*b^6*w1^3+110419174560*w1^3*b^12*c^10+110230528608*w1^3*b^13*c^
9+3967330176*w1^3*b^9*c^7-3898559520*b^16*w1^3*c^13-10292152320*b^16
*w1^3*c^7+13953041280*b^16*w1^3*c^8-35981549568*b^14*c^3*w1-48448*b^
4*c^13*w1^4-17374176*c^13*b^6*w1^2-42419201904*b^14*c^13*w1^2+820075
68*c^15*b^8*w1^3-247324080672*b^15*c^9*w1+130122*c^18*b^7*w1^3+40907
98080*b^15*c^2*w1-956731392*b^12*c*w1+208081872*b^15*w1^3*c^17-61183
392*b^14*w1^3*c^17+8787840*b^16*w1^3*c^18+39656808*b^14*w1^3*c^18-46
612800*b^16*w1^3*c^17-45695664*b^15*w1^3*c^18+1918991520*b^15*w1^3*c
^15+2916*b^10*c^22*w1-2240639712*b^14*c^17*w1+9720*b^11*c^22*w1^2-22
670345232*c^13*b^9*w1+1296*c^12+3976356*c^17*b^8*w1^3+9600696*c^15*b
^7*w1^3+510588*c^16*b^6*w1^3-103786168320*b^16*c^7*w1+610552*c^12*b^
4*w1^4+35831808*b^15*w1+3156519132*b^10*c^16*w1+26718185520*b^13*w1^
3*c^12-2983219200*b^16*w1^3*c^5+9495097344*b^14*c^2*w1-48*c^12*w1^3+
336960512*b^14*c^5*w1^4+788877312*w1^3*b^14*c^2+183121920*w1^3*b^13*
c^2+206028665856*b^13*c^6+898648992*b^13*c^17+35816256*b^13*c^18+868
589568*b^14*c+198527423040*b^14*c^8+24815927880*b^14*c^14-3183262156
8*b^14*c^7-10739952*b^14*c^20-1989538848*b^14*c^15-431389193472*b^13
*c^9+64266240*b^16*w1^3*c^2+17680011264*b^16*c^5-6575800320*b^16*c^4
+1838039040*b^16*c^3+23837200512*c^11*b^10*w1^3+136568832*c^3*b^10*w
1^3+246394368*c^9*b^7*w1^2-1784401920*b^13*c*w1-16564608768*c^7*b^10
*w1^3+41088*c^9*w1^3*b^2+141711638400*b^16*c^8*w1+58824*c^21*b^15*w1
^3-133920*c^21*b^14*w1^3-324*c^22*b^13*w1^4-28354320*b^6*c^15*w1-294
99000*c^12*b^6*w1^4+224133120*b^15*c*w1^2+209237654736*b^14*c^10*w1^
2+3898368*c^2*b^8*w1^3-14431513344*c^4*b^12*w1^3-25272*b^12*c^22*w1^
2-69496704*c^9*b^6*w1^2-68292*b^7*c^18*w1^2+114336*w1^4*b^3*c^10+716
0040*b^7*c^15*w1^4+1006722*b^7*c^18*w1-3456*b*w1^3*c^12+54270*b^12*c
^22*w1-19926*b^11*c^22*w1+38746116*b^8*c^15*w1^4+72502560*b^15*c^19*
w1-144*c^13*b*w1^4+21816*c^13*b*w1+240*c^22*b^16*w1^3-7968*c^21*b^16
*w1^3+428*c^14*b^2*w1^4+5220*c^22*b^14*w1^3-1944*c^22*b^15*w1^3+2754
*c^22*b^12*w1^3-5724*c^22*b^13*w1^3-1507314528*c^12*b^7*w1-263088*c^
20*b^9+4091498496*c^3*b^12*w1^3+254486784*c^5*b^8*w1^3-656641728*c^9
*b^8*w1^3-153611136*c^7*b^7*w1^3-296718912*c^9*b^7*w1^3-1813066080*c
^8*b^10*w1^4+1844434576*c^13*b^10*w1^4-515487744*c^2*b^11*w1^3-12266
17128*b^9*c^15*w1-114560640*b^7*c^7*w1^4-2985984*b^10-4320*c^10*w1-2
799360*c^20*b^11-34132213152*b^13*c^14*w1^2+11381184*c^9*b^5*w1^4-10
194259374*b^12*c^16*w1-218880*b^15*c^21*w1^2+48001024*b^14*c^2*w1^4-
151926768*c^13*b^8*w1^4+16128*b^6*c^4*w1^4+31196232*b^7*c^16*w1+1736
964*b^9*c^19*w1+4735584*c^20*b^15-4320*c^11*w1^2-42975360*c^19*b^15-
62300160*b^9*c^3*w1^4-444662784*b^9*c^3*w1-989109504*c^10*b^8*w1^2-4
5829152*b^13*c^19-57513535488*b^13*c^5-4584480768*b^13*c^4+427991040
*b^15*w1^3*c^2-14643460*b^8*c^16*w1^4-74196*b^13*c^22*w1+546696*b^15
*c^21*w1+12636*b^9*c^21+62162784*b^14*c^19*w1^2-283824*b^5*c^14+2614
032000*b^9*c^7*w1^4+3307392*b^5*c^15-140552928*b^14*c^19*w1+61830190
080*b^16*c^6*w1-57626493552*b^15*c^12*w1+365110272*b^13*c^3*w1^4-964
8140208*b^14*c^10*w1^4+10368*b^15*c^22+560134462464*b^14*c^9*w1+6912
*c^10*b*w1^3-101043011088*b^12*c^13*w1-39796466400*b^16*c^13*w1+7776
*b^9*c^21*w1^2-163377000*b^9*c^15*w1^4+24155388*b^9*c^16*w1^4+158162
4*b^9*c^17*w1^4-184827*b^8*c^18*w1^4-8909076096*b^13*c^6*w1^4-699430
68*b^13*c^17*w1^4+12440484*b^13*c^18*w1^4-9461760*b^14*c*w1^4-766035
7536*b^14*c^8*w1^4-957544692*b^14*c^14*w1^4+4546420736*b^14*c^7*w1^4
+93752*b^14*c^20*w1^4+284151296*b^14*c^15*w1^4+11019178944*b^13*c^9*
w1^4-1426212*b^13*c^19*w1^4+4476356352*b^13*c^5*w1^4-148454640*c^10*
b^6*w1^2-460416960*b^16*c^17*w1+10792692180*b^13*c^16*w1+87174*b^6*c
^18*w1^2-57168*b^3*c^12*w1^4-2340729792*c^9*b^8*w1^2-2354122112*b^10
*c^5*w1^4-2845296*c^13*b^5*w1^4-10416*c^10*b^2*w1^4+576*c^9*b*w1^4+1
077786540*b^11*c^15*w1^4-312803172*b^11*c^16*w1^4+221868*b^11*c^19*w
1^4+453888*b^5*c^6*w1^4+32*c^9*b^2*w1^4-2373504*b^6*c^5*w1^4-1596556
80*w1^2*c^10*b^7-58998000*c^10*b^6*w1^4-94800*c^15*b^6*w1^3-10352880
48*c^15*b^10*w1^3+3028240836*c^15*b^11*w1^3-247958136*c^15*b^9*w1^3+
744739020*c^14*b^10*w1^3+20623698*c^17*b^9*w1^3+444779148*c^16*b^10*
w1^3-97618488*c^14*b^8*w1^3+74179728*c^13*b^7*w1^3+1040568*b^14*c^18
*w1^4-3805056*b^7*c^6*w1^4+479687040*b^7*c^6*w1^2+8177760*c^9*b^3*w1
-130680*b^3*w1^3*c^13+33714018*b^11*w1^3*c^18-2754794736*b^13*c^13*w
1^4-1472702796*b^13*c^17*w1+215940359808*b^13*c^10+24083251200*b^11*
c^4*w1^2+10476852*b^10*w1^3*c^18+9848064*b^6*w1^3*c^13-1126745424*b^
11*c^16*w1-19210240*b^16*c^3*w1^4+3989504*b^16*c^2*w1^4-207576960*b^
16*c^13*w1^4+382805808*b^16*c^12*w1^4-75040*b^16*c^19*w1^4+65699840*
b^16*c^4*w1^4-169795584*b^16*c^5*w1^4-591188256*b^16*c^11*w1^4-83030
7840*b^16*c^9*w1^4+765611616*b^16*c^10*w1^4+344423424*b^16*c^6*w1^4+
1808184960*c^11*b^8*w1^2-494554752*c^12*b^8*w1^2-585182448*c^13*b^8*
w1^2+79827840*c^12*b^7*w1^2-61598592*c^13*b^7*w1^2-14694398208*b^9*c
^9*w1^2-5329522080*b^9*c^12*w1^2+5191642944*b^9*c^8*w1^2+16535931120
*c^10*b^10*w1^2-22731046272*c^11*b^10*w1^2+8267965560*c^12*b^10*w1^2
+4233542688*c^13*b^10*w1^2-6119121492*c^14*b^10*w1^2-74227320*c^12*b
^6*w1^2+594802152*c^14*b^8*w1^2+55490832*c^12*b^5*w1^2+2601720*c^14*
b^7*w1^2+16336800*c^10*b^4*w1^2-30872736*c^11*b^4*w1^2+8168400*c^12*
b^4*w1^2+27387589536*b^9*c^12*w1-96499800*b^9*c^17*w1^2-1064763504*c
^13*b^9*w1^4-11424618*b^7*c^17*w1+118112256*b^11*c*w1^2+10009701504*
c^6*b^11*w1^4-226633260*c^14*b^10*w1^4+235545984*b^9*w1^3*c^6-652738
7136*b^10*w1^3*c^5+26648906400*b^12*w1^3*c^8+9075132*b^6*c^16*w1-209
39038128*b^12*w1^3*c^13-18017743536*b^11*w1^3*c^12-116460*b^6*c^17*w
1^2+23052294144*b^15*w1^3*c^6-643259520*b^16*w1^3*c^15+2365151580*b^
13*w1^3*c^16+26352*c^20*b^10*w1^4-481248*b^16*c^20*w1^2+2710870848*b
^16*c^15*w1^2-804821184*b^16*c^16*w1^2+1256693760*b^16*c^3*w1^2-2463
98976*b^16*c^2*w1^2+16703491680*b^16*c^13*w1^2-31131711072*b^16*c^12
*w1^2+4908960*b^16*c^19*w1^2-4523212800*b^16*c^4*w1^2+12222959616*b^
16*c^5*w1^2+48248631072*b^16*c^11*w1^2+66813966720*b^16*c^9*w1^2-622
63422144*b^16*c^10*w1^2-25754277888*b^16*c^6*w1^2+190983744*b^16*c^1
7*w1^2-35337600*b^16*c^18*w1^2+30375936*b^16*c*w1^2+3078432*b^6*c^15
*w1^2+10866132*b^6*c^14*w1^2-1728792*b^6*c^16*w1^2+134292750336*b^15
*c^7*w1^2-8393296896*b^15*c^15*w1^2+3100861440*b^15*c^16*w1^2+140890
48*b^12*c^17*w1^4-7633823*b^12*c^18*w1^4-36783158*b^10*c^17*w1^4+694
1116*b^10*c^18*w1^4+402304512*b^12*c^3*w1^4+7114752*b^12*c*w1^4-8510
2080*b^12*c^2*w1^4-977129344*b^12*c^4*w1^4+901699072*b^12*c^5*w1^4+2
2758752*b^6*c^8*w1^4-1404648*b^9*c^18*w1^4+20309732016*c^8*b^12*w1^4
+5501088*b^4*c^13*w1^2+98601984*b^8*c^3*w1^2-110981664*c^10*b^5*w1^2
-387425664*b^7*c^7*w1^2+61831020168*b^15*w1*c^13+15982416*b^12*w1^3*
c^19+533472*b^10*w1^3*c^19-112746198*b^12*w1^3*c^18-8564904*b^11*w1^
3*c^19+71764365312*b^14*c^5*w1^2+5640192*b^12*w1^3+2018194912*c^6*b^
12*w1^4-9593869728*c^7*b^12*w1^4-28929594240*c^9*b^12*w1^4+702482604
48*b^14*c^8*w1^2+8781032556*b^14*c^14*w1^2+29938844160*b^14*c^7*w1^2
-7939656*b^14*c^20*w1^2+1871177760*b^14*c^15*w1^2-243985673088*b^13*
c^9*w1^2-51550668*b^13*c^19*w1^2-3376933632*b^13*c^5*w1^2-1929286195
2*b^13*c^4*w1^2-2518056*b^5*c^14*w1^2+2607804*b^5*c^15*w1^2-99227566
080*b^15*c^6*w1^2-878003712*b^15*c^17*w1^2+188213760*b^15*c^18*w1^2-
59373699840*b^16*c^8*w1^2-7421712480*b^16*c^14*w1^2+43373933568*b^16
*c^7*w1^2+491520*b^16*w1^3+730432022112*b^13*c^9*w1-48451853376*b^11
*w1^3*c^7-332208*b^6*c^17*w1+2880*c^7*b^3*w1^4-404172044352*b^12*c^9
*w1-539200512*b^8*c^4*w1^2-41195304*b^9*c^18*w1-41137726464*b^14*c^4
*w1^2+594465408*c^6*b^8*w1^2+354356820*b^9*c^16*w1^2+63037440*b^10*w
1*c-141502464*b^9*w1*c^2-51678*c^21*b^10-2257632*b^6*c^15+28184112*b
^6*c^14-1473228*b^6*c^16-20310912*c^10*b^4*w1+1124843520*b^16*w1^3*c
^4-535877496*b^11*w1^3*c^16-807146910*b^11*c^17*w1+10813468896*b^15*
w1^3*c^10-7672703616*b^8*w1*c^6+718910208*b^8*w1*c^5+404089344*b^6*w
1*c^9-5040878400*b^7*w1*c^9+18281644704*b^8*w1*c^10-3267667008*b^8*w
1*c^9-415333008*b^6*w1*c^10+3014629056*b^7*w1*c^10-1592381952*b^13*c
^4*w1^4+898488*b^5*c^14*w1^4-88812*b^5*c^15*w1^4+1385773056*b^15*c^6
*w1^4+12838176*b^15*c^17*w1^4-2905056*b^15*c^18*w1^4+750933120*b^16*
c^8*w1^4+93866640*b^16*c^14*w1^4-562179072*b^16*c^7*w1^4+7792*b^16*c
^20*w1^4-35136192*b^16*c^15*w1^4+10763232*b^16*c^16*w1^4+278408628*b
^13*c^16*w1^4+32*c^10*w1^4+811008*b^14*w1^4+32768*b^16*w1^4+663552*b
^13*w1^4-51757056*b^12*w1^2-14155776*b^15*w1^2+2304*c^10*w1^2-434257
92*b^14*w1^2-1769472*b^16*w1^2-66134016*b^13*w1^2+1651428*c^20*b^10-
17982*b^9*c^21*w1-29470208*b^6*c^7*w1^4+15229189984*c^12*b^12*w1^4+3
0458379968*c^10*b^12*w1^4-24518722928*c^11*b^12*w1^4+13618560*b^6*c^
6*w1^4-47584*c^6*b^4*w1^4-163584*b^5*c^5*w1^4+61227648*b^11*c^17*w1^
4-7035624*b^11*c^18*w1^4+339808*c^7*b^4*w1^4-162142976*b^10*c^15*w1^
4-213189120*b^7*c^5*w1^2-3432960*b^8*c^3*w1^4-7962624*w1^2*b^9*c+165
888*b^12*w1^4+294912*b^15*w1^4-1676736*c^8*b^3*w1^2-306412416*b^15*c
^12*w1^4+486720*b^15*c^19*w1^4+371847168*b^15*c^4*w1^4-821643264*b^1
5*c^5*w1^4-1330143552*b^15*c^9*w1^4-57024*b^15*c^20*w1^4-166215*b^12
*c^20*w1^4-599616858*b^12*c^15*w1^4+63068591*b^12*c^16*w1^4+1571502*
b^12*c^19*w1^4-21572626176*c^6*b^10*w1^2+48213651456*c^7*b^10*w1^2-4
8952971936*c^8*b^10*w1^2+16934170752*c^9*b^10*w1^2-16920576*b^10*c*w
1^2+549476352*b^10*c^2*w1^2-2923167744*b^10*c^3*w1^2+6014262528*b^10
*c^4*w1^2-793592064*b^10*c^5*w1^2-23482080*c^13*b^5*w1^2-401616*c^10
*b^2*w1^2+46080*c^9*b*w1^2+187239492*b^11*c^15*w1^2-1581385068*b^11*
c^16*w1^2+24167124*b^11*c^19*w1^2-467712*b^5*c^6*w1^2-578880*c^9*b^2
*w1^2-7453440*b^6*c^5*w1^2+49254912*b^6*c^7*w1^2-38819094768*c^12*b^
12*w1^2-77638189536*c^10*b^12*w1^2-2653056*b^16*c^17*w1^4+513280*b^1
6*c^18*w1^4-524288*b^16*c*w1^4-1841888*b^6*c^15*w1^4+2844844*b^6*c^1
4*w1^4+425580*b^6*c^16*w1^4-1806050304*b^15*c^7*w1^4+112878144*b^15*
c^15*w1^4-43305408*b^15*c^16*w1^4-124600320*b^15*c^3*w1^4+29196288*b
^15*c^2*w1^4+332535888*b^15*c^13*w1^4+145662624*c^10*b^5*w1+48833048
4*b^12*w1^3*c^17+7585136640*b^15*c^3*w1^2-1656225792*b^15*c^2*w1^2-2
6008508160*b^15*c^13*w1^2+24271405056*b^15*c^12*w1^2-29629440*b^15*c
^19*w1^2-24091361280*b^15*c^4*w1^2+56192237568*b^15*c^5*w1^2+1040340
32640*b^15*c^9*w1^2+3234816*b^15*c^20*w1^2-3477240*b^12*c^20*w1^2-11
945273724*b^12*c^15*w1^2+4829140152*b^12*c^16*w1^2-735012*b^12*c^19*
w1^2-1202070276*b^12*c^17*w1^2+160743888*b^12*c^18*w1^2-12399876*b^1
0*c^17*w1^2+46986426*b^10*c^18*w1^2-188163072*b^12*c^3*w1^2+52778188
8*b^12*c*w1^2-1780346880*b^12*c^2*w1^2+20575217664*b^12*c^4*w1^2-769
32497664*b^12*c^5*w1^2+6293376*b^4*w1*c^7+113620904*b^10*c^16*w1^4-7
15316*b^10*c^19*w1^4-515824*c^8*b^4*w1^4+1420992*b^5*c^7*w1^4-260860
4928*c^14*b^11*w1^4+4351683168*c^13*b^11*w1^4-4304438352*c^12*b^11*w
1^4-17406732672*c^9*b^11*w1^4+20868839424*c^8*b^11*w1^4-648955368*c^
14*b^9*w1^2+212797440*c^11*b^6*w1^2+3061539612*b^12*c^17*w1-62390567
376*b^13*c^12*w1^2-20813760*b^7*c^8*w1^2-468590720*c^6*b^8*w1^4-1612
305*b^12*c^20-16715208762*b^12*c^15+7603950249*b^12*c^16-27985338*b^
12*c^19-2136464100*b^12*c^17+363334815*b^12*c^18+81231498*b^10*c^17+
46856070*b^10*c^18+86929056*b^6*c^8*w1^2+9394488*b^9*c^18*w1^2+13384
4612544*c^8*b^12*w1^2+154532484864*c^6*b^12*w1^2-191124379584*c^7*b^
12*w1^2-13369619520*c^9*b^12*w1^2+85196961504*c^11*b^12*w1^2-5532134
4*b^6*c^6*w1^2+3977856*c^6*b^4*w1^2+7089408*b^5*c^5*w1^2+764174664*b
^11*c^17*w1^2-188150400*b^11*c^18*w1^2-1423296*c^7*b^4*w1^2+30133532
16*b^10*c^15*w1^2-674144568*b^10*c^16*w1^2-11418624*b^10*c^19*w1^2-2
1113856*c^8*b^4*w1^2-41724864*b^5*c^7*w1^2+8424789408*c^14*b^11*w1^2
-24053776272*c^13*b^11*w1^2+29563149168*c^12*b^11*w1^2+96215105088*c
^9*b^11*w1^2-67398315264*c^8*b^11*w1^2-64478*b^4*c^14*w1^4+2716844*b
^8*c^17*w1^4+86135293056*b^14*w1^3*c^11+31245227712*b^15*w1^3*c^8+17
144438688*b^11*w1^3*c^13-926460*c^20*b^11*w1^2+3422628*b^11*c^20*w1-
62373888*b^14+67678820352*b^10*c^9*w1+5076071424*b^14*c^4*w1^3+10417
0236672*b^14*c^9*w1^3+60996418272*b^13*c^13*w1^2-10253646928*c^10*b^
10*w1^4-4065103872*b^14*c^2*w1^2+6175987200*b^9*c^5*w1^2+1579968*c^7
*b^3*w1^2+1121318208*b^14*c^17*w1^2+2429387720*b^14*c^13*w1^4-518588
568*b^10*c^17*w1-17048340*b^13*c^20*w1+15913672704*b^14*c^3*w1^2+107
3196*c^20*b^10*w1^2-469888756992*b^11*c^9*w1+16919705088*b^10*c^13*w
1-175401186048*b^14*c^11*w1^2-607707072*c^9*b^8*w1^4+8640*c^11*w1+10
36800*b^8*c^2*w1^4+619937856*c^7*b^8*w1^4+17292890880*b^15*c^14*w1^2
-426209796*b^9*c^16*w1+12128*b^2*c^11*w1^4+13196971008*b^13*c^3*w1^2
-3181248*c^7*b^3*w1+108229824*c^7*b^5*w1-753487488*c^7*b^7*w1-212336
64*b^15-2654208*b^16+8741376*b^7*c^4*w1^2-3918569472*b^11*c^5*w1^4+1
8577044*b^8*c^16*w1^2-3456720*b^3*c^12*w1^2+232602786*b^9*c^17*w1-35
4280896*c^9*b^7*w1^4+46908*c^20*b^11*w1^4-7164246528*b^12*c^3+522215
424*b^12*c-825500160*b^12*c^2+46506856320*b^12*c^4-136733702400*b^12
*c^5+7854920064*b^9*c^7*w1^2+12273901308*b^13*c^15*w1^2-196382420928
*b^13*c^7*w1^2+225472896*b^6*c^8-225816336*b^15*c^14*w1^4-5126823464
*c^12*b^10*w1^4+354084*c^14*b^4*w1^3+20144448*b^5*c^8*w1^2+180653068
8*b^15*c^8*w1^4-456983856*b^15*c^18*w1+16281648*b^9*c^18+90681380928
*b^9*c^9*w1-87588864*b^13+179794944*b^9*c^4*w1^4+141475995792*c^8*b^
12+243326407968*c^6*b^12-267443340192*c^7*b^12+67353902784*c^9*b^12)
/(-52*c^3*b^2*w1^2+1134*c^7*b^3+45*c^9*b^4*w1^2-33696*b^7*c^3+25920*
b^7*c^2-46116*b^5*c^4+21276*b^7*c^4+8640*w1^2*b^7*c^2-3240*b^7*c^8+8
424*b^7*c^7-10638*b^7*c^6-486*c^9*b^5+153*c^9*b^6+135*c^9*b^4-54*c^1
0*b^7+648*c^9*b^7+27*c^10*b^6+288*c^2*b^3*w1^2+720*c*b^4*w1^2-10368*
b^7*c+12*c^10*b^8-20196*c^5*b^8-180*c^9*b^8+1200*c^8*b^8-4680*c^7*b^
8+11820*c^6*b^8-48372*b^6*c^4*w1^2-2880*b^8*c+5292*b^3*c^4-108*c^8*b
^3+1140*c^5*b^2-324*c^6*b^2+23640*b^8*c^4-18720*b^8*c^3+9600*b^8*c^2
-3456*w1^2*b^7*c-882*b^3*w1^2*c^6-11232*b^7*c^3*w1^2-2646*c^6*b^3+54
*c^6*b+23058*b^5*c^6-26712*c^5*b^4+131220*b^6*c^5+400*c^8*b^8*w1^2+2
3715*b^6*c^7-39*c^7*b^2-72558*b^6*c^6+11718*c^6*b^4-108*c^4*b-900*c^
7*b^4-693*c^8*b^4-15714*b^5*c^7-162*c^9*b^5*w1^2+2160*b^4*c-648*b^2*
c^4+864*b^3*c^2+1728*b^7+384*b^8+3200*b^8*c^2*w1^2-5544*b^4*c^2-3600
*b^4*c^3+23436*b^4*c^4+4482*b^5*c^8+2448*b^6*c+94860*b^6*c^3-31656*b
^6*c^2-145116*b^6*c^4-4536*b^3*c^3-36*c^4*b*w1^2+7776*b^5*c-156*b^2*
c^3-35856*b^5*c^2+62856*b^5*c^3+576*w1^2*b^7+128*w1^2*b^8+288*w1^2*b
^6+864*b^6-4*c^5*w1^2-6732*c^5*b^8*w1^2-1560*c^7*b^8*w1^2-13*w1^2*c^
7*b^2-216*w1^2*b^2*c^4+216*c^9*b^7*w1^2+51*c^9*b^6*w1^2+18*b*w1^2*c^
6+4*c^10*b^8*w1^2+9*c^10*b^6*w1^2-60*c^9*b^8*w1^2-18*w1^2*c^10*b^7-3
546*b^7*c^6*w1^2-6240*b^8*c^3*w1^2+2808*b^7*c^7*w1^2+7880*b^8*c^4*w1
^2+3940*c^6*b^8*w1^2-12*c^5-8904*w1^2*c^5*b^4-1848*w1^2*b^4*c^2-1200
*w1^2*b^4*c^3+7812*w1^2*b^4*c^4+816*w1^2*b^6*c+31620*w1^2*b^6*c^3-10
552*w1^2*b^6*c^2-1512*w1^2*b^3*c^3+2592*w1^2*b^5*c-11952*w1^2*b^5*c^
2+20952*w1^2*b^5*c^3-36*c^8*b^3*w1^2+7686*b^5*c^6*w1^2+43740*b^6*c^5
*w1^2+7905*b^6*c^7*w1^2-1080*b^7*c^8*w1^2-1319*b^6*c^8*w1^2-960*w1^2
*b^8*c+1764*w1^2*b^3*c^4+380*w1^2*c^5*b^2-108*w1^2*c^6*b^2-24186*b^6
*c^6*w1^2+3906*c^6*b^4*w1^2-300*c^7*b^4*w1^2-231*c^8*b^4*w1^2-5238*b
^5*c^7*w1^2+378*c^7*b^3*w1^2-15372*w1^2*b^5*c^4+7092*b^7*c^4*w1^2-39
57*b^6*c^8+1494*b^5*c^8*w1^2)/w1/(-145116*b^6*w1*c^4-156*c^3*b^2*w1-
156*c^3*b^2*w1^2+23640*b^8*w1*c^4+1200*b^8*w1*c^8+3402*c^7*b^3+135*c
^9*b^4*w1^2-101088*b^7*c^3+77760*b^7*c^2-138348*b^5*c^4+63828*b^7*c^
4+25920*w1^2*b^7*c^2-9720*b^7*c^8+25272*b^7*c^7-31914*b^7*c^6-1458*c
^9*b^5+459*c^9*b^6+405*c^9*b^4-162*c^10*b^7-486*c^9*b^5*w1+1944*c^9*
b^7+81*c^10*b^6+864*c^2*b^3*w1^2+864*c^2*b^3*w1+2160*c*b^4*w1^2+2160
*c*b^4*w1-31104*b^7*c+36*c^10*b^8-60588*c^5*b^8-4680*b^8*w1*c^7+7776
*b^5*c*w1-540*c^9*b^8+3600*c^8*b^8-14040*c^7*b^8+35460*c^6*b^8-14511
6*b^6*c^4*w1^2-8640*b^8*c+15876*b^3*c^4-324*c^8*b^3+3420*c^5*b^2-972
*c^6*b^2+70920*b^8*c^4-56160*b^8*c^3+28800*b^8*c^2-24186*c^6*b^6*w1^
3+7880*c^4*b^8*w1^3-10368*w1^2*b^7*c-1080*c^8*b^7*w1^3+1494*c^8*b^5*
w1^3+378*c^7*b^3*w1^3+7686*c^6*b^5*w1^3+43740*c^5*b^6*w1^3+576*w1^3*
b^7+128*w1^3*b^8+288*w1^3*b^6-48372*c^4*b^6*w1^3+3940*c^6*b^8*w1^3-2
646*b^3*w1^2*c^6-18720*b^8*w1*c^3+9600*b^8*w1*c^2-36*c^4*b*w1^3-108*
b^3*w1*c^8+135*b^4*w1*c^9+23436*b^4*w1*c^4-693*b^4*w1*c^8-2646*b^3*w
1*c^6-39*b^2*w1*c^7-33696*b^7*c^3*w1^2-6240*c^3*b^8*w1^3-7938*c^6*b^
3+162*c^6*b+69174*b^5*c^6-80136*c^5*b^4+393660*b^6*c^5+1200*c^8*b^8*
w1^2-960*w1^3*b^8*c+71145*b^6*c^7-117*c^7*b^2-217674*b^6*c^6+35154*c
^6*b^4-324*c^4*b-2700*c^7*b^4+1728*b^7*w1+864*b^6*w1-2079*c^8*b^4-47
142*b^5*c^7-486*c^9*b^5*w1^2-162*c^9*b^5*w1^3+6480*b^4*c-1944*b^2*c^
4+2592*b^3*c^2+5184*b^7+1152*b^8+9600*b^8*c^2*w1^2-16632*b^4*c^2-108
00*b^4*c^3+70308*b^4*c^4+7905*c^7*b^6*w1^3+13446*b^5*c^8-10368*c*b^7
*w1-15372*w1^3*b^5*c^4+51*c^9*b^6*w1^3+45*c^9*b^4*w1^3+400*c^8*b^8*w
1^3-231*c^8*b^4*w1^3-5238*c^7*b^5*w1^3+7344*b^6*c+284580*b^6*c^3-949
68*b^6*c^2+11718*b^4*w1*c^6-324*b^2*w1*c^6-72558*b^6*w1*c^6-4*w1^3*c
^5-36*c^8*b^3*w1^3-435348*b^6*c^4+7092*c^4*b^7*w1^3-13608*b^3*c^3-10
638*b^7*w1*c^6+23058*b^5*w1*c^6+131220*b^6*w1*c^5+4482*b^5*w1*c^8+23
715*b^6*w1*c^7+1140*b^2*w1*c^5-26712*b^4*w1*c^5+5292*b^3*w1*c^4-3585
6*b^5*w1*c^2+62856*b^5*w1*c^3-46116*b^5*w1*c^4-3957*b^6*w1*c^8+384*b
^8*w1-4536*c^3*b^3*w1-5544*c^2*b^4*w1-33696*b^7*w1*c^3+25920*b^7*w1*
c^2+21276*b^7*w1*c^4-3600*b^4*w1*c^3+2448*b^6*w1*c-31656*b^6*w1*c^2+
94860*b^6*w1*c^3+54*b*w1*c^6-3240*b^7*w1*c^8-2880*w1*b^8*c-108*c^4*b
*w1^2-108*c^4*b*w1+23328*b^5*c-468*b^2*c^3-1848*w1^3*b^4*c^2-1200*w1
^3*b^4*c^3+7812*w1^3*b^4*c^4+816*w1^3*b^6*c-10552*w1^3*b^6*c^2-1512*
w1^3*b^3*c^3+2592*w1^3*b^5*c-11952*w1^3*b^5*c^2+20952*w1^3*b^5*c^3+1
764*w1^3*b^3*c^4-216*w1^3*b^2*c^4+18*b*w1^3*c^6-107568*b^5*c^2+18856
8*b^5*c^3-300*c^7*b^4*w1^3-1560*b^8*w1^3*c^7+1728*w1^2*b^7+384*w1^2*
b^8+864*w1^2*b^6-8904*w1^3*c^5*b^4+31620*w1^3*b^6*c^3+3906*c^6*b^4*w
1^3+2592*b^6-12*c^5*w1-12*c^5*w1^2+8640*w1^3*b^7*c^2+4*c^10*b^8*w1^3
+380*w1^3*c^5*b^2-108*w1^3*c^6*b^2-20196*c^5*b^8*w1^2-11232*c^3*b^7*
w1^3-4680*c^7*b^8*w1^2+9*c^10*b^6*w1^3-3546*c^6*b^7*w1^3-18*c^10*b^7
*w1^3-1319*c^8*b^6*w1^3-39*w1^2*c^7*b^2-648*w1^2*b^2*c^4+648*c^9*b^7
*w1^2+3200*c^2*b^8*w1^3+153*c^9*b^6*w1^2-6732*c^5*b^8*w1^3-60*c^9*b^
8*w1^3+2808*c^7*b^7*w1^3+216*c^9*b^7*w1^3-52*c^3*b^2*w1^3+288*c^2*b^
3*w1^3+720*c*b^4*w1^3-3456*w1^3*b^7*c+54*b*w1^2*c^6+12*c^10*b^8*w1^2
+27*c^10*b^6*w1^2-180*c^9*b^8*w1^2-54*w1^2*c^10*b^7-10638*b^7*c^6*w1
^2-18720*b^8*c^3*w1^2+8424*b^7*c^7*w1^2+23640*b^8*c^4*w1^2+11820*c^6
*b^8*w1^2-36*c^5-13*w1^3*c^7*b^2+11820*b^8*w1*c^6-20196*b^8*w1*c^5+1
53*b^6*w1*c^9+648*b^7*w1*c^9+12*b^8*w1*c^10-180*b^8*w1*c^9+27*b^6*w1
*c^10-54*b^7*w1*c^10-26712*w1^2*c^5*b^4-5544*w1^2*b^4*c^2-3600*w1^2*
b^4*c^3+23436*w1^2*b^4*c^4+2448*w1^2*b^6*c+94860*w1^2*b^6*c^3-31656*
w1^2*b^6*c^2-4536*w1^2*b^3*c^3+7776*w1^2*b^5*c-35856*w1^2*b^5*c^2+62
856*w1^2*b^5*c^3-108*c^8*b^3*w1^2+23058*b^5*c^6*w1^2+131220*b^6*c^5*
w1^2+23715*b^6*c^7*w1^2-900*b^4*w1*c^7-3240*b^7*c^8*w1^2-882*b^3*w1^
3*c^6-3957*b^6*c^8*w1^2-2880*w1^2*b^8*c+5292*w1^2*b^3*c^4+1140*w1^2*
c^5*b^2-324*w1^2*c^6*b^2-72558*b^6*c^6*w1^2+11718*c^6*b^4*w1^2-900*c
^7*b^4*w1^2-693*c^8*b^4*w1^2-15714*b^5*c^7*w1^2+1134*c^7*b^3*w1^2-46
116*w1^2*b^5*c^4+1134*c^7*b^3*w1-15714*c^7*b^5*w1+8424*c^7*b^7*w1+21
276*b^7*c^4*w1^2-648*c^4*b^2*w1-11871*b^6*c^8+4482*b^5*c^8*w1^2)/(-b
*c^2+2*b+b^2*c^2-3*b^2*c+2*b^2+c);

d3:=-2*b*(183443814288*c^13*b^12-58104932364*c^14*b^12+32154049696*c
^11*b^10*w1^4-10695036492*b^13*c^15*w1^4-31269888*b^11*c*w1^4+564314
112*b^13*c*w1^2+2430*c^20*b^8*w1^4+13608*c^22*b^14*w1^4+456912*c^21*
b^13*w1^4-113436*c^14*b^3*w1^4-4451328*b^7*c^3*w1^4-19328*c^21*b^16*
w1^4-671858208*b^8*c^15*w1^2+429748172352*b^11*c^7+8005482*b^7*c^17*
w1^2+372672*b^14*c^21*w1^2-637632*c^7*b^3+804722688*b^14*c^4-3281747
55552*b^14*c^11-425520687744*b^14*c^9+416864307168*b^14*c^10+9765262
5408*b^14*c^6-425492352*b^14*c^17+6286896*b^14*c^18-27231510528*b^14
*c^5+18296064*c^9*b^4*w1^2-105979617792*b^11*c^10*w1^2+377280*b^8*c^
19*w1^2-10551159936*b^9*c^10*w1^4-27454464*b^7*c^3+5522175*b^7*c^17-
518934528*b^11*c^2*w1^4-271830600*b^13*c^17*w1^2+172326528*b^7*c^4-5
1855842304*b^15*c^6-1107800064*b^15*c^2-315576*c^20*b^16+1423015776*
c^15*b^16+3039120*c^19*b^16-20787840*c^18*b^16+107448768*c^17*b^16-4
35910896*c^16*b^16+23943124368*c^11*b^16-31007270448*c^10*b^16-38015
98920*c^14*b^16+8406866880*c^13*b^16-15503635224*c^12*b^16-139491486
72*c^6*b^16+73253120*c^9*b^6*w1^4-5425138944*b^7*c^8+2449761408*b^7*
c^7-206411328*b^7*c^6-353419200*b^7*c^5+17388*c^19*b^7*w1^4-16586467
2*c^9*b^5-7416*c^13*b*w1^2-385254144*c^9*b^6+300672*c^9*b^4-36351581
76*c^10*b^7+6229532448*c^9*b^7+114247584*c^10*b^5+974129328*c^10*b^6
-1296*c^10-23919704352*c^10*b^8+729*c^22*b^10-3904402176*c^5*b^8+125
84217024*c^9*b^8+3740795136*c^8*b^8-153110088*b^7*c^15+6450354*b^7*c
^16-12127885056*c^7*b^8+9744022656*c^6*b^8+13992192*b^6*c^4*w1^2+587
53123776*b^13*c^10*w1^2-181440*c^8*b^2+2614032*c^9*b^3+162902016*b^1
5*c+20952*b^13*c^22*w1^2-5103*b^11*c^22*w1^4-64800*c^8*b^3+615299328
*b^8*c^4+76640256*b^8*c^3-30938112*b^8*c^2-374432704*c^14*b^8*w1^4+1
56459384*c^13*b^7*w1^4+25920*b*c^12*w1^2+33099177984*b^14*c^6*w1^4+1
46627136*b^7*c^5*w1^4-572832*c^9*b^3*w1^2-584*c^12*w1^4+97524*c^20*b
^9*w1^4+14976*b^16*c^21*w1^2-106380171936*b^14*c^13+12148704*b^14*c^
19+208432153584*b^14*c^12+368481888*b^7*c^10*w1^4-94346591904*b^13*c
^10*w1^4+31347*c^17*b^5-824220*b^8*c^18*w1^2-191268864*b^9*c^2+11719
2236544*b^13*c^8*w1^2+1591985664*b^9*c^3-4582324224*b^9*c^4+30500737
92*b^9*c^5+16439884416*b^9*c^6-57023595648*b^9*c^7+15201390384*c^13*
b^9*w1^2+23045597064*c^13*b^9-11715390936*c^14*b^9+4132901376*b^11*c
^3*w1^4-950784480*c^11*b^6+22077606240*c^11*b^8-11959852176*c^12*b^8
+3146054256*c^13*b^8+1817579088*c^12*b^7-1557383112*c^13*b^7-9218238
8256*b^9*c^9+49632994944*b^9*c^10-24816497472*b^9*c^12+93723127488*b
^9*c^8+235687419792*c^10*b^10-205113573216*c^11*b^10+117843709896*c^
12*b^10-41170804416*c^13*b^10+3852473076*c^14*b^10-4727808*b^9*c+487
064664*c^12*b^6+467599392*c^14*b^8-57123792*c^12*b^5+678142368*c^14*
b^7+2320*c^11*w1^4+6156*c^13*b-18468000*c^10*b^4+21363264*c^11*b^4-9
234000*c^12*b^4-93566985408*c^6*b^10+72783619200*c^7*b^10+3081978460
8*c^8*b^10+32832*b^2*c^14*w1^2-164683217664*c^9*b^10+1413430272*b^11
*c^3*w1^2-27956880*c^12*b^5*w1^4-2629584*c^10*b^3-71331840*b^10*c-29
859840*b^10*c^2+3730406400*b^10*c^3-21027703680*b^10*c^4+58554482688
*b^10*c^5+41466168*c^13*b^5+225504*c^10*b^2+138395027744*b^14*c^11*w
1^4+5363712*b^7*c^3*w1^2-114048*b^2*c^13*w1^2+2600391520*c^10*b^8*w1
^4+49248*c^21*b^13+8748*c^22*b^13-26859260772*b^11*c^15+7358311350*b
^11*c^16+14565582*b^11*c^19-22176*b*c^12*w1^4+18313280*c^13*b^6*w1^4
+3981312*b^5*c^6+145152*c^9*b^2-85032*b^3*c^15*w1^2+66230784*b^6*c^5
-12960*c^12*b+25920*c^10*b-124416*c^16*b^5-34830*c^16*b^4+36288*c^13
*b^2-11431706688*b^9*c^8*w1^4+6479596800*c^8*b^8*w1^2-416376*b^4*c^1
4*w1^2+162051131520*b^11*c^7*w1^2+315000*b^3*c^14*w1^2-50688*b^2*c^1
2*w1^2-36682912*b^14*c^19*w1^4+422734464*b^6*c^7+143208*b^3*c^13*w1^
2-34983417728*c^7*b^10*w1^4+14695011072*b^13*c^6*w1^2-402261857856*c
^12*b^12-804523715712*c^10*b^12+654962490432*c^11*b^12-233803584*b^6
*c^6+5014509696*b^9*c^6*w1^4+7508466*b^7*c^16*w1^4+25632*c^16*b^5*w1
^4+55899*c^17*b^5*w1^4+568*c^22*b^16*w1^4+2676384*c^10*b^3*w1^2-1114
560*c^6*b^4-2006208*b^5*c^5-1253149299*b^11*c^17+81610497*b^11*c^18-
12366290412*b^15*c^13-67284693792*b^15*c^8+11384054280*b^15*c^12-227
68108560*b^15*c^10+49465161648*b^15*c^9-14003684352*b^15*c^4+6740790
4512*b^15*c^7-2177280*c^7*b^4-27133250400*b^15*c^10*w1^2+1296*c^11+1
034349312*b^14*c^16*w1^4+146772*b^4*c^16*w1^2+4548976200*b^10*c^15-2
923968294*b^10*c^16+14571900*b^10*c^19+3672*b^15*c^22*w1^2-407916*c^
21*b^12+8379936*c^8*b^4+21233664*b^16*c-589536*b^4*c^15*w1^2-3849175
872*b^9*c^5*w1^4-27501120*b^5*c^7+33627467520*c^9*b^16-30412791360*c
^8*b^16+21538648384*c^6*b^10*w1^4+22768252416*c^7*b^16-161574912*b^1
6*c^2+143028*c^21*b^15*w1^4-4572*c^22*b^15*w1^4+14094*c^22*b^12*w1^4
-244188*c^21*b^12*w1^4-4161015132*c^14*b^12*w1^4+303264*c^21*b^14-68
04*b^8*c^20*w1^2+171120583872*b^13*c^7*w1^4-155347776*c^9*b^5*w1^2-1
8972980568*c^14*b^12*w1^2-190784*c^8*b^2*w1^4+552672*b^5*c^16*w1^2-6
0426*c^20*b^8+1034856*c^17*b^6-1346301*c^18*b^7+107244*c^19*b^7+2993
76*c^19*b^8-73953*c^18*b^6-169038*b^5*c^17*w1^2+66886434936*c^14*b^1
1-113253894792*c^13*b^11+4709560320*b^15*c^3+8410586724*b^15*c^14+30
838869504*b^15*c^5+109403784*b^15*c^18-481857336*b^15*c^17+162049507
2*b^15*c^16-4212994032*b^15*c^15-77124996288*b^15*c^8*w1^2+112847103
072*c^12*b^11+6469632*b^11-225694206144*c^10*b^11-84044986032*b^14*c
^12*w1^4+453015579168*c^9*b^11-535091479488*c^8*b^11-169290*b^11*c^2
1*w1^2-235465963200*c^6*b^11+1428963336*c^14*b^9*w1^4+146641073024*b
^14*c^9*w1^4+426968064*b^9*c^3*w1^2+47173295952*b^13*c^12*w1^4-96313
536*c^13*b^6+80201555136*b^11*c^5-10446143616*b^11*c^4-3728788992*b^
11*c^3+1927286784*b^11*c^2-290718720*b^11*c-104406784*c^5*b^8*w1^4-1
667844*c^19*b^9*w1^2+247252224*b^8*c^4*w1^4-71764586496*b^14*c^6*w1^
2-39972595392*b^11*c^7*w1^4-3483648*b^8*c^2*w1^2-13608*c^22*b^14+178
2*c^22*b^12-49932288*b^9*c^2*w1^4-56604096*c^14*b^7*w1^4-53252064*c^
11*b^6*w1^4+104203584*b^5*c^8+16200*b^9*c^20*w1^2-8092576*c^10*b^4*w
1^4+30537*c^21*b^11*w1^4+34562373120*b^9*c^10*w1^2+283905*b^11*c^21+
414144*b^2*c^11*w1^2-38904*c^17*b^6*w1^4-39393*c^18*b^6*w1^4-2191941
15840*b^13*c^8*w1^4-6218694*c^19*b^9-551088*b^13*c^21*w1^2-299546163
2*c^8*b^8*w1^4+24224708736*b^11*c^5*w1^2-4510116*b^13*c^20*w1^4-6535
08*b^3*c^13+1314792*b^3*c^12+75168*b^4*c^13-22680*c^14*b^2+8100*c^14
*b^3+39852*c^15*b^3-136080*c^15*b^4+50940*c^15*b^3*w1^4+3280723200*b
^9*c^6*w1^2+25272*b^10*c^21*w1^2-467877888*b^13*c*w1^4-12672*b^14*c^
22*w1^2-432*b^16*c^22*w1^2+18468*c^21*b^10*w1^4-50429952*b^13*c+5555
03360256*b^13*c^8-69437920032*b^13*c^14-516734904384*b^13*c^7-434840
4*b^13*c^20+32295931524*b^13*c^15-11182500684*b^13*c^16-16555207680*
b^13*c^3+2226382848*b^13*c^2+107275424436*b^13*c^13-101602158192*b^1
3*c^12+104592*b^2*c^12*w1^4-639811584*b^11*c^2*w1^2-9465984*b^6*c^4+
3051644544*b^14*c^16-1448534016*b^14*c^2+3110068224*b^14*c^3-24624*c
^9*b-221148288*b^14*c^18*w1^2+44352*c^10*b*w1^4+5275579968*b^9*c^12*
w1^4-2242643328*b^14*c^16*w1^2-3236179968*b^13*c^2*w1^2+1705979088*b
^9*c^15*w1^2-24301368*b^8*c^17*w1^2-75864528*b^7*c^15*w1^2+262656*c^
8*b^2*w1^2+27399264480*b^13*c^14*w1^4+2456208*c^9*b^3*w1^4-320820134
40*b^14*c^9*w1^2+55913760*b^5*w1^4*c^10+29983075776*b^14*c^12*w1^2-3
80256*c^21*b^14*w1^4+160875*c^18*b^7*w1^4+23240091648*b^14*c^4*w1^4-
9390825472*b^14*c^3*w1^4-20592000*b^7*c^4*w1^4-64358*c^16*b^4*w1^4-2
47536*c^19*b^8*w1^4+3649536*b^12+907488*c^8*b^3*w1^4+729*b^10*c^22*w
1^4-329184*b^2*c^11+112752*b^2*c^12-757992816*b^8*c^15+304500708*b^8
*c^16-13298762880*b^11*c^4*w1^4-2291049*b^7*c^17*w1^4-16030715184*c^
13*b^12*w1^4-146460672*b^15*c*w1^4+64023654816*c^13*b^12*w1^2-614052
*b^3*c^13*w1^4+1047492*b^4*c^14-18182592*b^5*c^8*w1^4-585985792*b^14
*c^17*w1^4-51840*c^10*b*w1^2+5417804032*c^9*b^10*w1^4+18911232*b^10*
c*w1^4-325140480*b^10*c^2*w1^4+1346747392*b^10*c^3*w1^4-1448149888*b
^10*c^4*w1^4-5103*b^9*c^21*w1^4+2309179392*b^13*c^2*w1^4-16920576*w1
^2*b^11-2985984*w1^2*b^10+10450944*w1^4*b^11+1492992*w1^4*b^10+77504
*c^13*b^2*w1^4-2900424352*c^11*b^8*w1^4+16099392*c^11*b^4*w1^4+38161
6128*b^14*c*w1^2-12395392*c^9*b^4*w1^4-61006284*b^8*c^17+3563974728*
b^9*c^15-513746388*b^9*c^16-47657403*b^9*c^17+4807026*b^8*c^18+63206
64*b^13*c^20*w1^2-8294400*b^9*c^2*w1^2-78126065280*c^6*b^11*w1^2+990
18*c^19*b^9*w1^4-459219096*b^13*c^16*w1^2+429768*b^12*c^21*w1^2-1842
40944*c^12*b^7*w1^4-2307391488*b^9*c^4*w1^2+452832768*b^7*c^8*w1^4+1
55142792*b^13*c^18*w1^2+20736*b^16*c^21-648*b^16*c^22-159084*b^15*c^
21+30290964336*w1^4*b^15*c^10+1300195760*c^12*b^8*w1^4-20952*b^7*c^1
9*w1^2+56189769408*c^10*b^11*w1^4+16698221280*b^9*c^9*w1^4+46000*c^1
5*b^4*w1^4-1458*b^10*c^22*w1^2-1555287552*c^5*b^8*w1^2-17763876*b^7*
c^16*w1^2-3159*b^11*c^22-10749731328*c^7*b^8*w1^2+720*c^12*w1^2-3098
848*b^4*c^13*w1^4-72468864*c^13*b^6*w1^2-8020503360*b^14*c^13*w1^2+8
262*b^11*c^22*w1^2-648*c^12-4046288*c^12*b^4*w1^4-37503090688*b^14*c
^5*w1^4+357840021888*b^13*c^6+2870262540*b^13*c^17-528373692*b^13*c^
18+310542336*b^14*c+344486644416*b^14*c^8+43060830552*b^14*c^14-2151
34507008*b^14*c^7-2829168*b^14*c^20-13445906688*b^14*c^15-4291016977
44*b^13*c^9+6876721152*b^16*c^5-2660843520*b^16*c^4+778014720*b^16*c
^3+5733293760*c^9*b^7*w1^2-19332*c^22*b^13*w1^4+6548088*c^12*b^6*w1^
4+120397824*b^15*c*w1^2+59966151552*b^14*c^10*w1^2-18468*b^12*c^22*w
1^2-289875456*c^9*b^6*w1^2-787950*b^7*c^18*w1^2-3705552*w1^4*b^3*c^1
0-146664*b^7*c^15*w1^4+189975312*b^8*c^15*w1^4+5868*c^13*b*w1^4-2384
8*c^14*b^2*w1^4+373572*c^20*b^9+25642375968*c^8*b^10*w1^4+1354451008
*c^13*b^10*w1^4+2346624*b^7*c^7*w1^4+1492992*b^10-3764232*c^20*b^11-
14649029568*b^13*c^14*w1^2-42985440*c^9*b^5*w1^4-117576*b^15*c^21*w1
^2+2474991616*b^14*c^2*w1^4+58584240*c^13*b^8*w1^4-5042304*b^6*c^4*w
1^4+2163672*c^20*b^15-2592*c^11*w1^2-18396720*c^19*b^15-25348608*b^9
*c^3*w1^4-17374294080*c^10*b^8*w1^2+64668780*b^13*c^19-183696802560*
b^13*c^5+67631832576*b^13*c^4-37380172*b^8*c^16*w1^4+4617*b^9*c^21+4
0612032*b^14*c^19*w1^2-13025448*b^5*c^14+670237056*b^9*c^7*w1^4+1718
820*b^5*c^15-5593365504*b^13*c^3*w1^4-168089972064*b^14*c^10*w1^4+55
08*b^15*c^22+486*b^9*c^21*w1^2-41889816*b^9*c^15*w1^4-156703428*b^9*
c^16*w1^4+60143373*b^9*c^17*w1^4+1931658*b^8*c^18*w1^4-87444597888*b
^13*c^6*w1^4-360253764*b^13*c^17*w1^4-24864588*b^13*c^18*w1^4-389382
144*b^14*c*w1^4-80599546560*b^14*c^8*w1^4-10074943320*b^14*c^14*w1^4
+8429680640*b^14*c^7*w1^4+4833968*b^14*c^20*w1^4+526855040*b^14*c^15
*w1^4+188127279792*b^13*c^9*w1^4+21849084*b^13*c^19*w1^4+23056240896
*b^13*c^5*w1^4+900710496*c^10*b^6*w1^2+109314*b^6*c^18*w1^2+1852776*
b^3*c^12*w1^4+6628072320*c^9*b^8*w1^2-5221019648*b^10*c^5*w1^4+10746
360*c^13*b^5*w1^4+209184*c^10*b^2*w1^4-23472*c^9*b*w1^4+2498287212*b
^11*c^15*w1^4+209950614*b^11*c^16*w1^4-16144146*b^11*c^19*w1^4-82022
4*b^5*c^6*w1^4+310016*c^9*b^2*w1^4-2489856*b^6*c^5*w1^4-3510954432*w
1^2*c^10*b^7+13096176*c^10*b^6*w1^4+181563216*b^14*c^18*w1^4-2402709
12*b^7*c^6*w1^4+568444032*b^7*c^6*w1^2-47031819948*b^13*c^13*w1^4+20
3204316384*b^13*c^10-5073009408*b^11*c^4*w1^2-807301120*b^16*c^3*w1^
4+159322112*b^16*c^2*w1^4-10508602560*b^16*c^13*w1^4+19566861864*b^1
6*c^12*w1^4-3153520*b^16*c^19*w1^4+2889728000*b^16*c^4*w1^4-77728849
92*b^16*c^5*w1^4-30315448944*b^16*c^11*w1^4-42034410240*b^16*c^9*w1^
4+39133723728*b^16*c^10*w1^4+16315838976*b^16*c^6*w1^4+16852320576*c
^11*b^8*w1^2-8687147040*c^12*b^8*w1^2+1657018080*c^13*b^8*w1^2+17554
77216*c^12*b^7*w1^2-1433323440*c^13*b^7*w1^2-60805561536*b^9*c^9*w1^
2-17281186560*b^9*c^12*w1^2+55579588992*b^9*c^8*w1^2+123829563168*c^
10*b^10*w1^2-110878118208*c^11*b^10*w1^2+61914781584*c^12*b^10*w1^2-
19205553024*c^13*b^10*w1^2+194494248*c^14*b^10*w1^2+450355248*c^12*b
^6*w1^2+809949600*c^14*b^8*w1^2-38353824*c^12*b^5*w1^2+547744032*c^1
4*b^7*w1^2-12514752*c^10*b^4*w1^2+4809600*c^11*b^4*w1^2-6257376*c^12
*b^4*w1^2-63097938*b^9*c^17*w1^2-4174555320*c^13*b^9*w1^4+173352960*
b^11*c*w1^2-6718419648*c^6*b^11*w1^4+3205296996*c^14*b^10*w1^4+19080
0*b^6*c^17*w1^2-635040*c^20*b^10*w1^4-244944*b^16*c^20*w1^2+14135437
44*b^16*c^15*w1^2-418382496*b^16*c^16*w1^2+644014080*b^16*c^3*w1^2-1
25411328*b^16*c^2*w1^2+8744198400*b^16*c^13*w1^2-16313012496*b^16*c^
12*w1^2+2515680*b^16*c^19*w1^2-2331279360*b^16*c^4*w1^2+6329622528*b
^16*c^5*w1^2+25290348768*b^16*c^11*w1^2+34976793600*b^16*c^9*w1^2-32
626024992*b^16*c^10*w1^2-13388239872*b^16*c^6*w1^2+98900352*b^16*c^1
7*w1^2-18213120*b^16*c^18*w1^2+15335424*b^16*c*w1^2+35948016*b^6*c^1
5*w1^2-53516232*b^6*c^14*w1^2-7857468*b^6*c^16*w1^2+74690062848*b^15
*c^7*w1^2-4668128928*b^15*c^15*w1^2+1719206208*b^15*c^16*w1^2+859289
428*b^12*c^17*w1^4-144378866*b^12*c^18*w1^4-81578432*b^10*c^17*w1^4-
11313671*b^10*c^18*w1^4+2542135296*b^12*c^3*w1^4-250048512*b^12*c*w1
^4+502533120*b^12*c^2*w1^4-18480494848*b^12*c^4*w1^4+54994523392*b^1
2*c^5*w1^4-38272672*b^6*c^8*w1^4-8877168*b^9*c^18*w1^4-33288121056*c
^8*b^12*w1^4+5225472*w1^4*b^9*c+4574016*b^4*c^13*w1^2+96583680*b^8*c
^3*w1^2+76707648*c^10*b^5*w1^2+1213832448*b^7*c^7*w1^2+53951864832*b
^14*c^5*w1^2-95932882112*c^6*b^12*w1^4+97852657920*c^7*b^12*w1^4-641
22860736*c^9*b^12*w1^4-18755656704*b^14*c^8*w1^2-2344457088*b^14*c^1
4*w1^2+61219362816*b^14*c^7*w1^2-5004864*b^14*c^20*w1^2+3826210176*b
^14*c^15*w1^2-111639308256*b^13*c^9*w1^2-40879080*b^13*c^19*w1^2+173
97158400*b^13*c^5*w1^2-19858277376*b^13*c^4*w1^2-17998992*b^5*c^14*w
1^2+2757384*b^5*c^15*w1^2-55014598656*b^15*c^6*w1^2-484845264*b^15*c
^17*w1^2+103417776*b^15*c^18*w1^2-31031372160*b^16*c^8*w1^2-38789215
20*b^16*c^14*w1^2+22616699904*b^16*c^7*w1^2-815040*c^7*b^3*w1^4-1055
00160*b^8*c^4*w1^2-28306980864*b^14*c^4*w1^2+6447045888*c^6*b^8*w1^2
-102522600*b^9*c^16*w1^2-69660*c^21*b^10+26420904*b^6*c^15-32734692*
b^6*c^14-7306362*b^6*c^16+3182667264*b^13*c^4*w1^4+2272824*b^5*c^14*
w1^4-1634220*b^5*c^15*w1^4+62525703168*b^15*c^6*w1^4+555880968*b^15*
c^17*w1^4-119859768*b^15*c^18*w1^4+37414303680*b^16*c^8*w1^4+4676787
960*b^16*c^14*w1^4-27395222016*b^16*c^7*w1^4+311176*b^16*c^20*w1^4-1
712201376*b^16*c^15*w1^4+509869968*b^16*c^16*w1^4+2732643684*b^13*c^
16*w1^4-1168*c^10*w1^4+27869184*b^14*w1^4+1163264*b^16*w1^4+39591936
*b^13*w1^4-37822464*b^12*w1^2-7520256*b^15*w1^2+1440*c^10*w1^2-25952
256*b^14*w1^2-884736*b^16*w1^2-42909696*b^13*w1^2-58320*c^20*b^10-54
856064*b^6*c^7*w1^4+62243531008*c^12*b^12*w1^4+124487062016*c^10*b^1
2*w1^4-114228650432*c^11*b^12*w1^4+49448640*b^6*c^6*w1^4-2059456*c^6
*b^4*w1^4-3577536*b^5*c^5*w1^4-327624363*b^11*c^17*w1^4+103896585*b^
11*c^18*w1^4+736000*c^7*b^4*w1^4-2186463608*b^10*c^15*w1^4-512350848
*b^7*c^5*w1^2-63369216*b^8*c^3*w1^4-497664*w1^2*b^9*c+28864512*b^12*
w1^4+9363456*b^15*w1^4-2520000*c^8*b^3*w1^2-15145482168*b^15*c^12*w1
^4+19002960*b^15*c^19*w1^4+15342050304*b^15*c^4*w1^4-35576381952*b^1
5*c^5*w1^4-64994306256*b^15*c^9*w1^4-2092392*b^15*c^20*w1^4+981510*b
^12*c^20*w1^4+6115791120*b^12*c^15*w1^4-2997902566*b^12*c^16*w1^4+99
30216*b^12*c^19*w1^4-44319468672*c^6*b^10*w1^2+45217002240*c^7*b^10*
w1^2+1555953984*c^8*b^10*w1^2-76822212096*c^9*b^10*w1^2+25878528*b^1
0*c*w1^2-76750848*b^10*c^2*w1^2+782714880*b^10*c^3*w1^2-5954957568*b
^10*c^4*w1^2+21998444544*b^10*c^5*w1^2+38836944*c^13*b^5*w1^2-101376
*c^10*b^2*w1^2+29664*c^9*b*w1^2-10128195720*b^11*c^15*w1^2+244143954
0*b^11*c^16*w1^2-5521212*b^11*c^19*w1^2-17685504*b^5*c^6*w1^2-456192
*c^9*b^2*w1^2+12211200*b^6*c^5*w1^2+575168256*b^6*c^7*w1^2-147315752
640*c^12*b^12*w1^2-294631505280*c^10*b^12*w1^2-121451328*b^16*c^17*w
1^4+22576000*b^16*c^18*w1^4-19791872*b^16*c*w1^4-3428504*b^6*c^15*w1
^4-4784084*b^6*c^14*w1^4+1545270*b^6*c^16*w1^4-84304357632*b^15*c^7*
w1^4+5269022352*b^15*c^15*w1^4-1953928224*b^15*c^16*w1^4-4864757760*
b^15*c^3*w1^4+1071304704*b^15*c^2*w1^4+16248576564*b^15*c^13*w1^4+41
42407680*b^15*c^3*w1^2-897785856*b^15*c^2*w1^2-14523434568*b^15*c^13
*w1^2+13566625200*b^15*c^12*w1^2-16181280*b^15*c^19*w1^2-13237475328
*b^15*c^4*w1^2+31030096896*b^15*c^5*w1^2+58093738272*b^15*c^9*w1^2+1
753488*b^15*c^20*w1^2-4030740*b^12*c^20*w1^2+3304456416*b^12*c^15*w1
^2-184500972*b^12*c^16*w1^2+18925200*b^12*c^19*w1^2+9318312*b^12*c^1
7*w1^2-40085892*b^12*c^18*w1^2+343725696*b^10*c^17*w1^2-46523106*b^1
0*c^18*w1^2+4844851200*b^12*c^3*w1^2+440082432*b^12*c*w1^2-206373888
0*b^12*c^2*w1^2-5130994176*b^12*c^4*w1^2+596371968*b^12*c^5*w1^2+673
082762*b^10*c^16*w1^4+5260732*b^10*c^19*w1^4+11457440*c^8*b^4*w1^4+2
6147520*b^5*c^7*w1^4-11388107592*c^14*b^11*w1^4+24950790648*c^13*b^1
1*w1^4-28094884704*c^12*b^11*w1^4-99803162592*c^9*b^11*w1^4+91104860
736*c^8*b^11*w1^4-6947448624*c^14*b^9*w1^2-885400128*c^11*b^6*w1^2-2
9376561888*b^13*c^12*w1^2-4381952256*b^7*c^8*w1^2-1196165504*c^6*b^8
*w1^4+8368110*b^12*c^20+9767491920*b^12*c^15+1164208626*b^12*c^16-79
143480*b^12*c^19-1319457276*b^12*c^17+428747094*b^12*c^18+914913792*
b^10*c^17-164278935*b^10*c^18-428129856*b^6*c^8*w1^2+18026496*b^9*c^
18*w1^2-151783844544*c^8*b^12*w1^2-5904031104*c^6*b^12*w1^2+52871302
656*c^7*b^12*w1^2+256094619264*c^9*b^12*w1^2+243865293696*c^11*b^12*
w1^2-251438976*b^6*c^6*w1^2+4696704*c^6*b^4*w1^2+10818432*b^5*c^5*w1
^2-378511074*b^11*c^17*w1^2+39632886*b^11*c^18*w1^2-9432576*c^7*b^4*
w1^2+2826062640*b^10*c^15*w1^2-1384983396*b^10*c^16*w1^2+3057480*b^1
0*c^19*w1^2-3331008*c^8*b^4*w1^2-44118144*b^5*c^7*w1^2+27977030352*c
^14*b^11*w1^2-50950757232*c^13*b^11*w1^2+52989808896*c^12*b^11*w1^2+
203803028928*c^9*b^11*w1^2-223816242816*c^8*b^11*w1^2+1432180*b^4*c^
14*w1^4-1631356*b^8*c^17*w1^4+1249632*c^20*b^11*w1^2-27869184*b^14+2
7909827064*b^13*c^13*w1^2-31400281264*c^10*b^10*w1^4-2562490368*b^14
*c^2*w1^2+4038268032*b^9*c^5*w1^2+1360512*c^7*b^3*w1^2+842997888*b^1
4*c^17*w1^2+36660268256*b^14*c^13*w1^4+10396680192*b^14*c^3*w1^2-149
904*c^20*b^10*w1^2-54277494336*b^14*c^11*w1^2+234336960*c^9*b^8*w1^4
+1244160*b^8*c^2*w1^4+3039604992*c^7*b^8*w1^4+9640624536*b^15*c^14*w
1^2-473056*b^2*c^11*w1^4+10465044480*b^13*c^3*w1^2-11280384*b^15-132
7104*b^16+100857600*b^7*c^4*w1^2+20967959232*b^11*c^5*w1^4+201470184
*b^8*c^16*w1^2-1338192*b^3*c^12*w1^2-625837536*c^9*b^7*w1^4+1013544*
c^20*b^11*w1^4-20260730880*b^12*c^3-417705984*b^12*c+4284472320*b^12
*c^2+54879628032*b^12*c^4-84445265664*b^12*c^5-27295665408*b^9*c^7*w
1^2+4504230216*b^13*c^15*w1^2-72067683456*b^13*c^7*w1^2-261877536*b^
6*c^8-10825088508*b^15*c^14*w1^4-15700140632*c^12*b^10*w1^4+14399193
6*b^5*c^8*w1^2+86600708064*b^15*c^8*w1^4+35799408*b^9*c^18-17915904*
b^13+1136277504*b^9*c^4*w1^4-464839458912*c^8*b^12+37254676032*c^6*b
^12+156279870720*c^7*b^12+733775257152*c^9*b^12)/(36475389612*c^13*b
^12-6203601189*c^14*b^12-3492663888*c^11*b^10*w1^4+143752644*b^13*c^
15*w1^4-6967296*b^11*c*w1^4+17418240*b^13*c*w1^2-1244160*b^7*c^3*w1^
4-112754592*c^13*b^9*w1^6+390648*c^10*b^4*w1^6-104416650*b^8*c^15*w1
^2+371569060512*b^11*c^7+145800*b^7*c^17*w1^2-116640*c^7*b^3-1990656
*b^15*c*w1^6-1148898816*b^14*c^4-85625151840*b^14*c^11-171250303680*
b^14*c^9+137634618096*b^14*c^10+58705959168*b^14*c^6+27006048*b^14*c
^17-6161184*b^14*c^18-16524186624*b^14*c^5+12143520*c^9*b^4*w1^2-276
9984*b^5*c^8*w1^6-33592320*b^7*c^3+262440*b^7*c^17+29058048*b^11*c^2
*w1^4+23710464*b^9*c^5*w1^6+56915460*b^13*c^17*w1^2+286094592*b^7*c^
4-30123353088*b^15*c^6-1015234560*b^15*c^2-1296*c^20*b^16+143747136*
c^15*b^16+38880*c^19*b^16-550800*c^18*b^16+4898880*c^17*b^16-3067632
0*c^16*b^16+6724412640*c^11*b^16-10494299088*c^10*b^16-522974880*c^1
4*b^16+1512587520*c^13*b^16-3532073040*c^12*b^16-8367598080*c^6*b^16
-41132448*c^9*b^6*w1^4+14930324*c^13*b^8*w1^6-7193748672*b^7*c^8+434
7126144*b^7*c^7-596217024*b^7*c^6-607274496*b^7*c^5+60696576*b^9*c^4
*w1^6-200259216*c^9*b^5-1110576096*c^9*b^6+9747972*b^13*c^16*w1^6+21
858336*c^9*b^4+4981064544*c^9*b^7+1280742192*c^10*b^6-1296*c^10+1371
0816*c^9*b^6*w1^6+282639408*c^10*b^8*w1^6-42676224*b^14*c^3*w1^6-228
93792048*c^10*b^8-6014399040*c^5*b^8+22706047008*c^9*b^8-6743514384*
c^8*b^8+18977328*b^7*c^15-4470228*b^7*c^16-9674849952*c^7*b^8+124254
33696*c^6*b^8-362880*b^6*c^4*w1^2-138672*c^8*b^2+3510864*c^9*b^3+161
243136*b^15*c-2239488*c^8*b^3+1076182848*b^8*c^4+97044480*b^8*c^3-41
990400*b^8*c^2+30747312*c^11*b^7*w1^6+28762578*c^14*b^8*w1^4+432*b*c
^11*w1^4-20125584*c^13*b^7*w1^4+7360704*b^7*c^6*w1^6-22202928*c^12*b
^7*w1^6+2174294784*b^14*c^6*w1^4-22491648*b^7*c^5*w1^4+1950480*c^9*b
^3*w1^2-9587526*c^14*b^8*w1^6-14645248416*b^14*c^13+684288*b^14*c^19
+40932378324*b^14*c^12-91125*b^8*c^18*w1^2+14183936*b^14*c^4*w1^6-31
5767808*b^9*c^2+118394136000*b^13*c^8*w1^2+2207388672*b^9*c^3-491642
2656*b^9*c^4-1920547584*b^9*c^5+31843046592*b^9*c^6-73064975616*b^9*
c^7+100129608*c^11*b^5+5073956640*c^13*b^9*w1^2+9133121952*c^13*b^9-
1990190412*c^14*b^9+117739008*b^11*c^3*w1^4+622872864*b^9*c^9*w1^6-5
55288048*c^11*b^6+11353023504*c^11*b^8-1685878596*c^12*b^8-120935624
4*c^13*b^8-2490532272*c^11*b^7+1798437168*c^12*b^7-543390768*c^13*b^
7+7497216*b^7*c^5*w1^6-50452701984*b^9*c^9+25226350992*b^9*c^11-2137
6624464*b^9*c^12+85506497856*b^9*c^8-24976*c^12*b^4*w1^6+17062816536
0*c^10*b^10-94301924976*c^11*b^10+28020342636*c^12*b^10+471704796*c^
13*b^10-4359819492*c^14*b^10-949644*c^12*b^6+776589606*c^14*b^8-5609
2176*c^12*b^5+37263564*c^14*b^7-31642488*c^10*b^4+10929168*c^11*b^4+
2023056*c^12*b^4-69757111872*c^6*b^10+3773638368*c^7*b^10+1120813705
44*c^8*b^10-188603849952*c^9*b^10+1766085120*b^11*c^3*w1^2-2077488*c
^12*b^5*w1^4-33592320*b^10*c-580027392*b^10*c^2+6853165056*b^10*c^3-
28839566592*b^10*c^4+63075796416*b^10*c^5-1755432*c^11*b^3+9077508*c
^13*b^5+351216*c^10*b^2-3171301920*b^14*c^11*w1^4-18662400*b^7*c^3*w
1^2-847918224*c^10*b^8*w1^4+11664*c^11*b+19472384*b^14*c^2*w1^6-3857
080680*b^11*c^15+526343832*b^11*c^16+367416*b^11*c^19+3194700*c^13*b
^6*w1^4-11757312*b^5*c^6-139968*c^9*b^2+95473728*b^6*c^5+3166907328*
b^9*c^8*w1^4-3746396880*c^8*b^8*w1^2+66915*b^4*c^14*w1^2+20642725584
0*b^11*c^7*w1^2-393794892*b^13*c^13*w1^6-19260*b^2*c^12*w1^2+25344*b
^14*c^19*w1^4+690055200*b^6*c^7+221624*b^14*c^16*w1^6+8100*b^3*c^13*
w1^2+139764384*c^7*b^10*w1^4+117415863360*b^13*c^6*w1^2-120278055060
*c^12*b^12-448373490552*c^10*b^12+272317394016*c^11*b^12-455751360*b
^6*c^6+1179372096*b^9*c^6*w1^4-165564*b^7*c^16*w1^4+1927152*c^6*b^4+
6625152*b^5*c^5-724764928*b^14*c^6*w1^6-24835572*b^11*c^17-3064716*b
^11*c^18-4083986304*b^15*c^13-25430925888*b^15*c^8+6357731472*b^15*c
^12-6051971376*b^15*c^11+12103942752*b^15*c^9-10601736192*b^15*c^4+3
2671890432*b^15*c^7-11835072*c^7*b^4+1164221296*c^11*b^10*w1^6-13286
208*b^8*c^4*w1^6-664872*b^14*c^16*w1^4+1971118638*b^10*c^15-45061822
8*b^10*c^16-65610*b^10*c^19+55188*b^7*c^16*w1^6+8092224*c^8*b^4+1990
6560*b^16*c+2114201280*b^14*c^9*w1^6-71131392*b^9*c^5*w1^4-72620064*
b^5*c^7+13448825280*c^9*b^16-14128292160*c^8*b^16-2583596736*c^6*b^1
0*w1^4+12100700160*c^7*b^16-141004800*b^16*c^2-229763007*c^14*b^12*w
1^4-6912*b^3*c^12*w1^6-9451077408*b^13*c^7*w1^4+76064*b^14*c^18*w1^6
-111255120*c^9*b^5*w1^2-3446445105*c^14*b^12*w1^2-61494624*c^9*b^7*w
1^6-5136*c^8*b^2*w1^4+16570207908*c^14*b^11-46446132564*c^13*b^11+39
50456832*b^15*c^3+1882709568*b^15*c^14+20699587584*b^15*c^5+3965760*
b^15*c^18-30862944*b^15*c^17+165652128*b^15*c^16-646862112*b^15*c^15
-14128292160*b^15*c^8*w1^2+85264318224*c^12*b^11-89065435032*c^11*b^
11+1516014012*b^14*c^12*w1^4+178130870064*c^9*b^11-341057272896*c^8*
b^11-265123326528*c^6*b^11-73710756*c^14*b^9*w1^4-6342603840*b^14*c^
9*w1^4+1226327040*b^9*c^3*w1^2-1973235600*b^13*c^12*w1^4+86256900*c^
13*b^6+123426581760*b^11*c^5-33686005248*b^11*c^4+3178953216*b^11*c^
3+784567296*b^11*c^2-188116992*b^11*c-222755520*c^5*b^8*w1^4+414720*
b^7*c^3*w1^6+2322432*b^11*c*w1^6+39858624*b^8*c^4*w1^4+29327154840*b
^13*c^11*w1^2+32614421760*b^14*c^6*w1^2+76587669*c^14*b^12*w1^6+1376
1817056*b^11*c^7*w1^4-23328000*b^8*c^2*w1^2+518400*b^8*c^2*w1^6+1194
42592*c^7*b^8*w1^6-11695104*b^9*c^2*w1^4+1380132*c^14*b^7*w1^4-20566
224*c^11*b^6*w1^4+224368704*b^5*c^8+3708504*c^11*b^5*w1^4-1171944*c^
10*b^4*w1^4-1055635776*b^9*c^8*w1^6+864*b^2*c^11*w1^6-47917548*b^13*
c^15*w1^6-38880*b^2*c^11*w1^2+7892942400*b^13*c^8*w1^4-249759792*c^8
*b^8*w1^4-1064900*c^13*b^6*w1^6+68570323200*b^11*c^5*w1^2+972*b^13*c
^20*w1^4+14580*b^3*c^13+559872*b^3*c^12-1479384*b^4*c^13+17690581440
*b^9*c^6*w1^2+1161216*b^13*c*w1^4+31352832*b^13*c+213109444800*b^13*
c^8-13209284628*b^13*c^14-255179090016*b^13*c^7+26244*b^13*c^20+3881
321388*b^13*c^15-789585732*b^13*c^16-13113321984*b^13*c^3+1689320448
*b^13*c^2+31897386252*b^13*c^13-53277361200*b^13*c^12+83253264*c^8*b
^8*w1^6+415876608*b^11*c^4*w1^6-27251712*b^9*c^3*w1^6-1284*b^2*c^12*
w1^4+435870720*b^11*c^2*w1^2-144*b*c^11*w1^6-5823516*c^13*b^10*w1^6-
653184*b^6*c^4-393124032*b^9*c^6*w1^6-17951544*b^14*c^16-1577263104*
b^14*c^2+3456774144*b^14*c^3-23328*c^9*b-3422880*b^14*c^18*w1^2-7917
26832*b^9*c^12*w1^4-9973080*b^14*c^16*w1^2+938511360*b^13*c^2*w1^2+3
3342840*b^9*c^15*w1^2-460044*c^14*b^7*w1^6+421200*b^8*c^17*w1^2+1054
2960*b^7*c^15*w1^2-77040*c^8*b^2*w1^2-489232764*b^13*c^14*w1^4+13003
2*c^9*b^3*w1^4+3273127488*c^6*b^11*w1^6+53824932*c^14*b^10*w1^6-9513
9057600*b^14*c^9*w1^2+22740210180*b^14*c^12*w1^2-42551808*b^14*c^4*w
1^4+128028672*b^14*c^3*w1^4+10596096*b^7*c^4*w1^4-6718464*b^12-34593
0156*c^12*b^10*w1^6-82944*c^8*b^3*w1^4-69984*b^2*c^11-34668*b^2*c^12
-187949970*b^8*c^15+16815357*b^8*c^16-450313452*c^13*b^12*w1^6-33340
8*b^14*c^17*w1^6-1247629824*b^11*c^4*w1^4+9720*b^7*c^17*w1^4+1350940
356*c^13*b^12*w1^4+5971968*b^15*c*w1^4+20264105340*c^13*b^12*w1^2-23
243328*b^15*c^14*w1^6+11724*c^12*b^6*w1^6+540*b^3*c^13*w1^4+120447*b
^4*c^14+8309952*b^5*c^8*w1^4+1000224*b^14*c^17*w1^4+2328442592*c^9*b
^10*w1^6-6985327776*c^9*b^10*w1^4+414720*b^10*c*w1^6-1244160*b^10*c*
w1^4+7160832*b^10*c^2*w1^6-21482496*b^10*c^2*w1^4-84606976*b^10*c^3*
w1^6+253820928*b^10*c^3*w1^4+356044032*b^10*c^4*w1^6-1068132096*b^10
*c^4*w1^4+180805536*b^14*c^13*w1^6+1057100640*b^14*c^11*w1^6+6256742
4*b^13*c^2*w1^4+420482352*c^11*b^8*w1^4+404784*c^11*b^4*w1^4+1946419
20*b^14*c*w1^2+809568*c^9*b^4*w1^4+758160*b^8*c^17+60017112*b^9*c^15
+76819104*b^9*c^16-17245224*b^9*c^17-164025*b^8*c^18-1236168*c^11*b^
5*w1^6+14580*b^13*c^20*w1^2-175426560*b^9*c^2*w1^2-147290736960*c^6*
b^11*w1^2+161892864*b^13*c^3*w1^6-438658740*b^13*c^16*w1^2+66608784*
c^12*b^7*w1^4-2731345920*b^9*c^4*w1^2-266435136*b^7*c^8*w1^4-3666060
*b^13*c^18*w1^2-1699192816*b^14*c^10*w1^6-62439948*c^12*b^8*w1^4+861
198912*c^6*b^10*w1^6-1868618592*b^9*c^9*w1^4-3341332800*c^5*b^8*w1^2
-2483460*b^7*c^16*w1^2-5374916640*c^7*b^8*w1^2+88811712*b^7*c^8*w1^6
-54792*b^4*c^13*w1^4-43344*c^9*b^3*w1^6+47920500*c^13*b^6*w1^2-81362
49120*b^14*c^13*w1^2-53668224*b^7*c^7*w1^6+74928*c^12*b^4*w1^4-61200
6912*b^14*c^5*w1^4+52788878712*b^13*c^11+211348554048*b^13*c^6+10244
7828*b^13*c^17-6598908*b^13*c^18+350355456*b^14*c+163729513296*b^14*
c^8+3669122448*b^14*c^14-117161987328*b^14*c^7-32076*b^14*c^20-51638
0832*b^14*c^15-105577757424*b^13*c^9+4599908352*b^16*c^5-1963284480*
b^16*c^4+627056640*b^16*c^3+2767258080*c^9*b^7*w1^2-35172*c^12*b^6*w
1^4+1712*c^8*b^2*w1^6+89579520*b^15*c*w1^2+76463676720*b^14*c^10*w1^
2-616986720*c^9*b^6*w1^2+702864*b^7*c^15*w1^4-3532032*b^7*c^4*w1^6-2
07597*b^8*c^16*w1^6+8064*b^6*c^4*w1^6-6961110*b^8*c^15*w1^4-1198080*
b^8*c^3*w1^6+4151161872*c^8*b^10*w1^4+17470548*c^13*b^10*w1^4+685540
8*c^11*b^6*w1^6-1383720624*c^8*b^10*w1^6+161004672*b^7*c^7*w1^4-1349
28*c^11*b^4*w1^6-7338491460*b^13*c^14*w1^2-7417008*c^9*b^5*w1^4-5841
7152*b^14*c^2*w1^4-505338004*b^14*c^12*w1^6-44790972*c^13*b^8*w1^4+6
92496*c^12*b^5*w1^6+2472336*c^9*b^5*w1^6-24192*b^6*c^4*w1^4+11664*c^
20*b^15-314928*c^19*b^15+81755136*b^9*c^3*w1^4+163077588*b^13*c^14*w
1^6-12718773360*c^10*b^8*w1^2-61236*b^13*c^19-124202284416*b^13*c^5+
50533486848*b^13*c^4+622791*b^8*c^16*w1^4+380160*b^14*c^19*w1^2+7348
32*b^5*c^14-2706110208*b^9*c^7*w1^4-207036*b^5*c^15+902036736*b^9*c^
7*w1^6-485678592*b^13*c^3*w1^4+5097578448*b^14*c^10*w1^4+24570252*c^
14*b^9*w1^6-740952*b^9*c^15*w1^6+2222856*b^9*c^15*w1^4-948384*b^9*c^
16*w1^6+2845152*b^9*c^16*w1^4+212904*b^9*c^17*w1^6-638712*b^9*c^17*w
1^4+2025*b^8*c^18*w1^6-6075*b^8*c^18*w1^4-651714552*b^13*c^11*w1^6+1
955143656*b^13*c^11*w1^4-2609241408*b^13*c^6*w1^6+204002304*b^14*c^5
*w1^6+7827724224*b^13*c^6*w1^4-1264788*b^13*c^17*w1^6+3794364*b^13*c
^17*w1^4+81468*b^13*c^18*w1^6-244404*b^13*c^18*w1^4-4325376*b^14*c*w
1^6+12976128*b^14*c*w1^4-2021352016*b^14*c^8*w1^6+6064056048*b^14*c^
8*w1^4-45297808*b^14*c^14*w1^6+135893424*b^14*c^14*w1^4+1446444288*b
^14*c^7*w1^6-4339332864*b^14*c^7*w1^4+396*b^14*c^20*w1^6-1188*b^14*c
^20*w1^4+6375072*b^14*c^15*w1^6-19125216*b^14*c^15*w1^4+1303429104*b
^13*c^9*w1^6-3910287312*b^13*c^9*w1^4+756*b^13*c^19*w1^6-2268*b^13*c
^19*w1^4+1533361536*b^13*c^5*w1^6-4600084608*b^13*c^5*w1^4+711523440
*c^10*b^6*w1^2-20855808*b^13*c^2*w1^6+20736*b^3*c^12*w1^4+1261447056
0*c^9*b^8*w1^2-778713536*b^10*c^5*w1^6+2336140608*b^10*c^5*w1^4+2167
2*c^11*b^3*w1^6-65016*c^11*b^3*w1^4-112068*c^13*b^5*w1^6+336204*c^13
*b^5*w1^4-4336*c^10*b^2*w1^6+13008*c^10*b^2*w1^4+288*c^9*b*w1^6-864*
c^9*b*w1^4+47618280*b^11*c^15*w1^6-142854840*b^11*c^15*w1^4-6498072*
b^11*c^16*w1^6+19494216*b^11*c^16*w1^4-4536*b^11*c^19*w1^6+13608*b^1
1*c^19*w1^4+145152*b^5*c^6*w1^6-435456*b^5*c^6*w1^4+1728*c^9*b^2*w1^
6-5184*c^9*b^2*w1^4-1178688*b^6*c^5*w1^6+3536064*b^6*c^5*w1^4+474348
96*c^10*b^6*w1^4-228192*b^14*c^18*w1^4-22082112*b^7*c^6*w1^4-3312316
80*b^7*c^6*w1^2+1440*c^7*b^3*w1^6+1181384676*b^13*c^13*w1^4+6708528*
c^13*b^7*w1^6-18714447360*b^11*c^4*w1^2+313962048*b^15*c^8*w1^6-7741
440*b^16*c^3*w1^6+23224320*b^16*c^3*w1^4+1740800*b^16*c^2*w1^6-52224
00*b^16*c^2*w1^4-18673920*b^16*c^13*w1^6+56021760*b^16*c^13*w1^4+436
05840*b^16*c^12*w1^6-130817520*b^16*c^12*w1^4-480*b^16*c^19*w1^6+144
0*b^16*c^19*w1^4+24238080*b^16*c^4*w1^6-72714240*b^16*c^4*w1^4-56788
992*b^16*c^5*w1^6+170366976*b^16*c^5*w1^4-83017440*b^16*c^11*w1^6+24
9052320*b^16*c^11*w1^4-166034880*b^16*c^9*w1^6+498104640*b^16*c^9*w1
^4+129559248*b^16*c^10*w1^6-388677744*b^16*c^10*w1^4+103303680*b^16*
c^6*w1^6-309911040*b^16*c^6*w1^4-60480*b^16*c^17*w1^6+6307235280*c^1
1*b^8*w1^2-936599220*c^12*b^8*w1^2-671864580*c^13*b^8*w1^2-138362904
0*c^11*b^7*w1^2+999131760*c^12*b^7*w1^2-301883760*c^13*b^7*w1^2-2802
9278880*b^9*c^9*w1^2+14014639440*b^9*c^11*w1^2-11875902480*b^9*c^12*
w1^2+47503609920*b^9*c^8*w1^2+94793425200*c^10*b^10*w1^2-52389958320
*c^11*b^10*w1^2+15566857020*c^12*b^10*w1^2+262058220*c^13*b^10*w1^2-
2422121940*c^14*b^10*w1^2-527580*c^12*b^6*w1^2+431438670*c^14*b^8*w1
^2-31162320*c^12*b^5*w1^2+20701980*c^14*b^7*w1^2-17579160*c^10*b^4*w
1^2+6071760*c^11*b^4*w1^2+1123920*c^12*b^4*w1^2-9580680*b^9*c^17*w1^
2+338263776*c^13*b^9*w1^4-104509440*b^11*c*w1^2+263908944*b^9*c^12*w
1^6-9819382464*c^6*b^11*w1^4-161474796*c^14*b^10*w1^4+6480*b*c^11*w1
^2-9686016*b^11*c^2*w1^6-720*b^16*c^20*w1^2+79859520*b^16*c^15*w1^2-
17042400*b^16*c^16*w1^2+348364800*b^16*c^3*w1^2-78336000*b^16*c^2*w1
^2+840326400*b^16*c^13*w1^2-1962262800*b^16*c^12*w1^2+21600*b^16*c^1
9*w1^2-1090713600*b^16*c^4*w1^2+2555504640*b^16*c^5*w1^2+3735784800*
b^16*c^11*w1^2+7471569600*b^16*c^9*w1^2-5830166160*b^16*c^10*w1^2-46
48665600*b^16*c^6*w1^2+2721600*b^16*c^17*w1^2-306000*b^16*c^18*w1^2+
11059200*b^16*c*w1^2+1657530*b^6*c^15*w1^2-15824700*b^6*c^14*w1^2-56
70*b^6*c^16*w1^2+18151050240*b^15*c^7*w1^2-359367840*b^15*c^15*w1^2+
92028960*b^15*c^16*w1^2-3758904*b^12*c^17*w1^4-152157*b^12*c^18*w1^6
+456471*b^12*c^18*w1^4-660992*b^10*c^17*w1^6+1982976*b^10*c^17*w1^4+
27972*b^10*c^18*w1^6-83916*b^10*c^18*w1^4+160379904*b^12*c^3*w1^6-48
1139712*b^12*c^3*w1^4+3640320*b^12*c*w1^6-10920960*b^12*c*w1^4-38952
192*b^12*c^2*w1^6+116856576*b^12*c^2*w1^4-308708672*b^12*c^4*w1^6+92
6126016*b^12*c^4*w1^4+61950912*b^12*c^5*w1^6-185852736*b^12*c^5*w1^4
+46896*b^6*c^8*w1^6-140688*b^6*c^8*w1^4-15228*b^9*c^18*w1^6+45684*b^
9*c^18*w1^4+5939657040*c^8*b^12*w1^6-17818971120*c^8*b^12*w1^4-82188
0*b^4*c^13*w1^2+53913600*b^8*c^3*w1^2-8448*b^14*c^19*w1^6+2415070080
*b^7*c^7*w1^2-387072*b^13*c*w1^6-1523784960*b^11*c^5*w1^6-9180103680
*b^14*c^5*w1^2+1225402704*c^6*b^12*w1^6-3676208112*c^6*b^12*w1^4-360
2507616*c^7*b^12*w1^6+10807522848*c^7*b^12*w1^4-6723886272*c^9*b^12*
w1^6+20171658816*c^9*b^12*w1^4+90960840720*b^14*c^8*w1^2+2038401360*
b^14*c^14*w1^2-65089992960*b^14*c^7*w1^2-17820*b^14*c^20*w1^2-286878
240*b^14*c^15*w1^2-58654309680*b^13*c^9*w1^2-34020*b^13*c^19*w1^2-69
001269120*b^13*c^5*w1^2+28074159360*b^13*c^4*w1^2+408240*b^5*c^14*w1
^2-115020*b^5*c^15*w1^2-16735196160*b^15*c^6*w1^2-17146080*b^15*c^17
*w1^2+2203200*b^15*c^18*w1^2-7849051200*b^16*c^8*w1^2-290541600*b^16
*c^14*w1^2+6722611200*b^16*c^7*w1^2-4320*c^7*b^3*w1^4+597879360*b^8*
c^4*w1^2-638277120*b^14*c^4*w1^2+6903018720*c^6*b^8*w1^2+42677280*b^
9*c^16*w1^2-39246336*b^11*c^3*w1^6+2983554*b^6*c^15-28484460*b^6*c^1
4-10206*b^6*c^16-46588128*c^7*b^10*w1^6+1871610624*b^13*c^4*w1^4-907
2*b^5*c^14*w1^6+27216*b^5*c^14*w1^4+2556*b^5*c^15*w1^6-7668*b^5*c^15
*w1^4+371893248*b^15*c^6*w1^6-1115679744*b^15*c^6*w1^4+381024*b^15*c
^17*w1^6-1143072*b^15*c^17*w1^4-48960*b^15*c^18*w1^6+146880*b^15*c^1
8*w1^4+174423360*b^16*c^8*w1^6-523270080*b^16*c^8*w1^4+6456480*b^16*
c^14*w1^6-19369440*b^16*c^14*w1^4-149391360*b^16*c^7*w1^6+448174080*
b^16*c^7*w1^4+16*b^16*c^20*w1^6-48*b^16*c^20*w1^4-1774656*b^16*c^15*
w1^6+5323968*b^16*c^15*w1^4+378720*b^16*c^16*w1^6-1136160*b^16*c^16*
w1^4-153400416*c^6*b^8*w1^6-29243916*b^13*c^16*w1^4-311436432*b^9*c^
11*w1^6+16*c^10*w1^6-48*c^10*w1^4+405504*b^14*w1^6-1216512*b^14*w1^4
+16384*b^16*w1^6-49152*b^16*w1^4+331776*b^13*w1^6-995328*b^13*w1^4-3
732480*b^12*w1^2-6635520*b^15*w1^2-720*c^10*w1^2-18247680*b^14*w1^2-
737280*b^16*w1^2-14929920*b^13*w1^2-623870208*b^13*c^4*w1^6-8519200*
b^6*c^7*w1^6+25557600*b^6*c^7*w1^4+1484914260*c^12*b^12*w1^6-4454742
780*c^12*b^12*w1^4+5535475192*c^10*b^12*w1^6-16606425576*c^10*b^12*w
1^4-3361943136*c^11*b^12*w1^6+10085829408*c^11*b^12*w1^4+5626560*b^6
*c^6*w1^6-16879680*b^6*c^6*w1^4-23792*c^6*b^4*w1^6+71376*c^6*b^4*w1^
4-81792*b^5*c^5*w1^6+245376*b^5*c^5*w1^4+306612*b^11*c^17*w1^6-91983
6*b^11*c^17*w1^4+37836*b^11*c^18*w1^6-113508*b^11*c^18*w1^4+146112*c
^7*b^4*w1^6-438336*c^7*b^4*w1^4-24334798*b^10*c^15*w1^6+73004394*b^1
0*c^15*w1^4-337374720*b^7*c^5*w1^2+3594240*b^8*c^3*w1^4+82944*b^12*w
1^6-248832*b^12*w1^4+147456*b^15*w1^6-442368*b^15*w1^4+74251840*c^5*
b^8*w1^6-1244160*c^8*b^3*w1^2-78490512*b^15*c^12*w1^6+235471536*b^15
*c^12*w1^4+3888*b^15*c^19*w1^6-11664*b^15*c^19*w1^4+130885632*b^15*c
^4*w1^6-392656896*b^15*c^4*w1^4-255550464*b^15*c^5*w1^6+766651392*b^
15*c^5*w1^4+74715696*b^15*c^11*w1^6-224147088*b^15*c^11*w1^4-1494313
92*b^15*c^9*w1^6+448294176*b^15*c^9*w1^4-144*b^15*c^20*w1^6+432*b^15
*c^20*w1^4+81*b^12*c^20*w1^6-243*b^12*c^20*w1^4+1935966*b^12*c^15*w1
^6-5807898*b^12*c^15*w1^4-4823573*b^12*c^16*w1^6+14470719*b^12*c^16*
w1^4+7110*b^12*c^19*w1^6-21330*b^12*c^19*w1^4+1252968*b^12*c^17*w1^6
-269856*c^9*b^4*w1^6-38753951040*c^6*b^10*w1^2+2096465760*c^7*b^10*w
1^2+62267428080*c^8*b^10*w1^2-104779916640*c^9*b^10*w1^2-18662400*b^
10*c*w1^2-322237440*b^10*c^2*w1^2+3807313920*b^10*c^3*w1^2-160219814
40*b^10*c^4*w1^2+35042109120*b^10*c^5*w1^2-975240*c^11*b^3*w1^2+5043
060*c^13*b^5*w1^2+195120*c^10*b^2*w1^2-12960*c^9*b*w1^2-2142822600*b
^11*c^15*w1^2+292413240*b^11*c^16*w1^2+204120*b^11*c^19*w1^2-6531840
*b^5*c^6*w1^2-77760*c^9*b^2*w1^2+53040960*b^6*c^5*w1^2+383364000*b^6
*c^7*w1^2-66821141700*c^12*b^12*w1^2-249096383640*c^10*b^12*w1^2+181
440*b^16*c^17*w1^4+6800*b^16*c^18*w1^6-20400*b^16*c^18*w1^4-245760*b
^16*c*w1^6+737280*b^16*c*w1^4-36834*b^6*c^15*w1^6+110502*b^6*c^15*w1
^4+351660*b^6*c^14*w1^6-1054980*b^6*c^14*w1^4+126*b^6*c^16*w1^6-378*
b^6*c^16*w1^4-403356672*b^15*c^7*w1^6+1210070016*b^15*c^7*w1^4+79859
52*b^15*c^15*w1^6-23957856*b^15*c^15*w1^4-2045088*b^15*c^16*w1^6+613
5264*b^15*c^16*w1^4-48771072*b^15*c^3*w1^6+146313216*b^15*c^3*w1^4+1
2533760*b^15*c^2*w1^6-37601280*b^15*c^2*w1^4+50419584*b^15*c^13*w1^6
-151258752*b^15*c^13*w1^4-92241936*c^11*b^7*w1^4+2194698240*b^15*c^3
*w1^2-564019200*b^15*c^2*w1^2-2268881280*b^15*c^13*w1^2+3532073040*b
^15*c^12*w1^2-174960*b^15*c^19*w1^2-5889853440*b^15*c^4*w1^2+1149977
0880*b^15*c^5*w1^2-3362206320*b^15*c^11*w1^2+6724412640*b^15*c^9*w1^
2+6480*b^15*c^20*w1^2-3645*b^12*c^20*w1^2-87118470*b^12*c^15*w1^2+21
7060785*b^12*c^16*w1^2-319950*b^12*c^19*w1^2-56383560*b^12*c^17*w1^2
+6847065*b^12*c^18*w1^2+29744640*b^10*c^17*w1^2-1258740*b^10*c^18*w1
^2-7217095680*b^12*c^3*w1^2-163814400*b^12*c*w1^2+1752848640*b^12*c^
2*w1^2+13891890240*b^12*c^4*w1^2-2787791040*b^12*c^5*w1^2+5563188*b^
10*c^16*w1^6-16689564*b^10*c^16*w1^4+810*b^10*c^19*w1^6-2430*b^10*c^
19*w1^4-99904*c^8*b^4*w1^6+299712*c^8*b^4*w1^4+896544*b^5*c^7*w1^6-2
689632*b^5*c^7*w1^4-204570468*c^14*b^11*w1^6+613711404*c^14*b^11*w1^
4+573409044*c^13*b^11*w1^6-1720227132*c^13*b^11*w1^4-1052645904*c^12
*b^11*w1^6+3157937712*c^12*b^11*w1^4+1099573272*c^11*b^11*w1^6-32987
19816*c^11*b^11*w1^4-2199146544*c^9*b^11*w1^6+6597439632*c^9*b^11*w1
^4+4210583616*c^8*b^11*w1^6-12631750848*c^8*b^11*w1^4-1105661340*c^1
4*b^9*w1^2-308493360*c^11*b^6*w1^2-29598534000*b^13*c^12*w1^2-399652
7040*b^7*c^8*w1^2+460201248*c^6*b^8*w1^4-6561*b^12*c^20-156813246*b^
12*c^15+390709413*b^12*c^16-575910*b^12*c^19-101490408*b^12*c^17+123
24717*b^12*c^18+53540352*b^10*c^17-2265732*b^10*c^18+27648*c^8*b^3*w
1^6-2110320*b^6*c^8*w1^2+685260*b^9*c^18*w1^2-267284566800*c^8*b^12*
w1^2-55143121680*c^6*b^12*w1^2+162112842720*c^7*b^12*w1^2+3025748822
40*c^9*b^12*w1^2+151287441120*c^11*b^12*w1^2-253195200*b^6*c^6*w1^2+
1070640*c^6*b^4*w1^2+3680640*b^5*c^5*w1^2-13797540*b^11*c^17*w1^2-17
02620*b^11*c^18*w1^2-6575040*c^7*b^4*w1^2+1095065910*b^10*c^15*w1^2-
250343460*b^10*c^16*w1^2-36450*b^10*c^19*w1^2+4495680*c^8*b^4*w1^2-4
0344480*b^5*c^7*w1^2+9205671060*c^14*b^11*w1^2-25803406980*c^13*b^11
*w1^2+47369065680*c^12*b^11*w1^2-49480797240*c^11*b^11*w1^2+98961594
480*c^9*b^11*w1^2-189476262720*c^8*b^11*w1^2-1487*b^4*c^14*w1^6+4461
*b^4*c^14*w1^4-9360*b^8*c^17*w1^6+28080*b^8*c^17*w1^4+3150359136*b^1
3*c^7*w1^6-180*b^3*c^13*w1^6-2630980800*b^13*c^8*w1^6-32845824*b^14+
17720770140*b^13*c^13*w1^2+6319561680*c^10*b^10*w1^4-876257280*b^14*
c^2*w1^2-1066970880*b^9*c^5*w1^2+934309296*b^9*c^11*w1^4-64800*c^7*b
^3*w1^2+15003360*b^14*c^17*w1^2-324*b^13*c^20*w1^6-542416608*b^14*c^
13*w1^4-3240*b^7*c^17*w1^6+1920430080*b^14*c^3*w1^2-47569528800*b^14
*c^11*w1^2-234288*b^7*c^15*w1^6-140160784*c^11*b^8*w1^6+840964704*c^
9*b^8*w1^4-1555200*b^8*c^2*w1^4-358327776*c^7*b^8*w1^4+1045949760*b^
15*c^14*w1^2+18264*b^4*c^13*w1^6-2106520560*c^10*b^10*w1^6+2320370*b
^8*c^15*w1^6-2592*b^2*c^11*w1^4-7285178880*b^13*c^3*w1^2-11943936*b^
15-1327104*b^16+158941440*b^7*c^4*w1^2+4571354880*b^11*c^5*w1^4+9341
865*b^8*c^16*w1^2+311040*b^3*c^12*w1^2+184483872*c^9*b^7*w1^4-280321
568*c^9*b^8*w1^6-12990772224*b^12*c^3-294865920*b^12*c+3155127552*b^
12*c^2+25005402432*b^12*c^4-5018023872*b^12*c^5-40591653120*b^9*c^7*
w1^2-4587272352*b^11*c^7*w1^6+657745200*b^13*c^12*w1^6-15811632*c^10
*b^6*w1^6+2156289660*b^13*c^15*w1^2-141766161120*b^13*c^7*w1^2+55627
560*c^11*b^5*w1^2+20813316*c^12*b^8*w1^6+3898368*b^9*c^2*w1^6+428*b^
2*c^12*w1^6-3798576*b^6*c^8+69729984*b^15*c^14*w1^4+1037790468*c^12*
b^10*w1^4+124649280*b^5*c^8*w1^2-941886144*b^15*c^8*w1^4+1233468*b^9
*c^18-26873856*b^13-182089728*b^9*c^4*w1^4-481112220240*c^8*b^12-992
57619024*c^6*b^12+291803116896*c^7*b^12+544634788032*c^9*b^12)/(b*c-
1-b)/(-c+b*c-2*b);


==> anc/Solution_2.txt <==
This is the ancillary file Solution_2.txt to the article "A note on 
solutions of the cuboid factor equations" by Ruslan Sharipov. 

The expressions x1,x2,x3 and d1,d2,d3 below represent the formulas 
(1.28) from this article.

x1:=1/2*(4937*c^19*b^8*w2^4+44614642212*c^13*b^12+21124962000*c^14*b
^12-194513848128*b^14*c^9*w2^3-319788*b^15*c^22*w2^2+94457733120*b^1
3*w2*c^3+114094749312*b^14*c^8*w2^3+61296383232*b^11*c^7-27883343577
6*b^14*c^4-1581762716856*b^14*c^11-1211161117104*b^14*c^9+1806467570
208*b^14*c^10-1015205200416*b^14*c^6+10638011475*b^14*c^17-217838621
7*b^14*c^18+680832734400*b^14*c^5-86832*b^15*c^21*w2^4+35791994880*b
^16*c^2*w2^2-128971616256*b^16*c^3*w2^2+1173852*b^7*c^17+5018112*b^7
*c^4-1527948748800*b^15*c^6+20754911232*b^15*c^2+61738848*c^20*b^16+
50056623648*c^15*b^16-425294064*c^19*b^16+1834026624*c^18*b^16-44358
42528*c^17*b^16-44400960*c^16*b^16+2404891043280*c^11*b^16-298438306
1568*c^10*b^16-240473320992*c^14*b^16+704161189296*c^13*b^16-1492191
530784*c^12*b^16-1420830720*c^6*b^16-553793760*b^7*c^8+92378880*b^7*
c^7+145483776*b^7*c^6-75126528*b^7*c^5+1798848*c^9*b^5-100248192*c^9
*b^6+20606400*c^9*b^4-370856880*c^10*b^7+681903360*c^9*b^7-42848352*
c^10*b^5+74964528*c^10*b^6+36270*b^12*c^22*w2^2-2595846528*c^10*b^8-
16168896*c^5*b^8+452261232*c^9*b^8+1871190720*c^8*b^8-5773680*b^7*c^
15-4546368*b^7*c^16-2191320864*c^7*b^8+950776704*c^6*b^8-1218240*c^9
*b^3-5341593600*b^15*c-3045600*c^8*b^3-110481408*b^8*c^4+22913280*b^
8*c^3+6214234896*b^10*c^15*w2-81648*b^17*c^22*w2^2-69074208*b^17*c^2
0*w2-3726414720*b^17*c^18*w2-1863207360*b^17*c^18*w2^2+8438810688*b^
17*c^17*w2^2-540083884032*b^17*c^5*w2^2-34537104*b^17*c^20*w2^2+1543
61749248*b^17*c^15*w2+77180874624*b^17*c^15*w2^2-163296*b^17*c^22*w2
+1861260871680*b^17*w2*c^6-932207875200*b^17*c^9*w2^2-29082201120*b^
17*c^16*w2^2-58164402240*b^17*c^16*w2+16877621376*b^17*c^17*w2+93063
0435840*b^17*w2^2*c^6+1253006133120*b^17*c^8*w2^2-4471476480*b^9*c^7
*w2-302790279276*b^14*c^13+242088021*b^14*c^19+903233785104*b^14*c^1
2+14261843664*b^14*c^14*w2^3-1096030044*b^14*c^15*w2^3+15847861536*b
^9*c^10*w2^2+32099328*b^9*c^2-36246528*b^9*c^3-684889344*b^9*c^4+271
2268800*b^9*c^5-3388096512*b^9*c^6-2060650368*b^9*c^7+432199279008*b
^17*c^10*w2^2-394149888*b^18*c+4111948800*c^13*b^9-1493606304*c^14*b
^9-1864415750400*b^17*c^9*w2+208656*b^16*c^21*w2^3-26378136*c^11*b^6
+2675906928*c^11*b^8-1297923264*c^12*b^8+113065308*c^13*b^8+18542844
0*c^12*b^7-170475840*c^13*b^7-156625766640*b^17*c^14-16447795200*b^9
*c^9+10216795680*b^9*c^10-5108397840*b^9*c^12+11948850432*b^9*c^8+45
584048592*c^10*b^10-46097339760*c^11*b^10+22792024296*c^12*b^10-2626
424676*c^13*b^10-3819798000*c^14*b^10+6175014912*b^18*w2*c^2+5262289
18272*b^15*c^5*w2-4090446912*c^12*b^10*w2^3+225551400*c^13*b^10*w2^3
+857672760*c^14*b^10*w2^3-977839296*c^11*b^8*w2^3+25920*c^10*b^2*w2^
3-97784928*b^11*c^15*w2^3+214960356*b^11*c^16*w2^3+1491696*b^11*c^19
*w2^3-1855296*b^5*c^6*w2^3-5184*c^9*b^2*w2^3-4705152*b^6*c^5*w2^3-13
550400*b^6*c^7*w2^3+2090304*c^13*b^5*w2^3+37482264*c^12*b^6+23389884
0*c^14*b^8-204780894336*b^12*c^5*w2+21424176*c^12*b^5+69224220*c^14*
b^7+2348352*c^10*b^4-17426664*c^11*b^4+1174176*c^12*b^4-23420866176*
c^6*b^10+41545822752*c^7*b^10-30558384000*c^8*b^10-10505698704*c^9*b
^10-234552195072*b^15*c^6*w2^3+6636816*c^10*b^3+20072448*b^10*c+1395
53280*b^10*c^2-1285569792*b^10*c^3+2362027392*b^10*c^4+3930679872*b^
10*c^5-449712*c^13*b^5-127008*c^10*b^2-114048*c^21*b^13-77598*c^22*b
^13-1429099164*b^14*c^16*w2^3-3831023952*b^11*c^15-822991752*b^11*c^
16+10398456*b^11*c^19+23887872*b^18-8589888*b^5*c^6-943488*c^9*b^2+8
64398558016*b^17*c^10*w2-6220800*b^6*c^5+81648*c^12*b-163296*c^10*b+
268434*c^16*b^5-235872*c^13*b^2+6994512*c^10*b^3*w2^2+52366777344*b^
14*w2*c^3+94347504*b^6*c^7+70506547200*b^16*c^5*w2^3-211604595696*c^
12*b^12-423209191392*c^10*b^12+401154420024*c^11*b^12-31827168*b^6*c
^6+76883904*b^8*c^16*w2-1002311092944*b^15*c^10*w2^2+848826*b^8*c^17
*w2+631386252*b^11*c^17-143152272*b^11*c^18-628522552080*b^15*c^13-3
064540586400*b^15*c^8+615367454184*b^15*c^12-1230734908368*b^15*c^10
+2514090208320*b^15*c^9-103867868160*b^15*c^4+2585956575744*b^15*c^7
+910188*b^14*c^21*w2^3-6260976*c^7*b^4+525643776*b^13*w2-11664*c^11-
384912*b^18*c^21-12808627200*b^13*w2*c^2+196*b^10*c^21*w2^4-20439798
73344*b^16*c^12*w2-163296*c^10*b*w2^2+134590464*b^12*w2+40176*b^16*c
^21*w2^4+79884039240*b^13*c^15*w2-256662*b^13*c^22*w2+194821968960*b
^13*w2*c^6-6088186530*b^13*c^16*w2-4627365084*b^13*c^17*w2+259661392
2*b^10*c^15-731902068*b^10*c^16-5021757*b^10*c^19+473121*c^21*b^12-1
296*b^16*c^22*w2^4+3240*b^15*c^22*w2^4+17553659904*b^14*w2*c^2-23832
*w2^4*c^16*b^5+58629752064*b^14*c^5*w2^3-932207875200*b^17*c^9+43219
9279008*b^17*c^10+930630435840*b^17*c^6+8438810688*b^17*c^17-1863207
360*b^17*c^18-540083884032*b^17*c^5+233051968800*b^17*c^13+303730560
*b^17*c^19-216099639504*b^17*c^12-4790016*c^8*b^4-5405294592*b^16*c-
45731173248*b^14*c^6*w2^3-249013309104*b^16*c^14*w2-12363840*b^5*c^7
+2816644757184*c^9*b^16-1923786567936*c^8*b^16-1591971840*b^13*w2*c+
800905978368*c^7*b^16+31610290176*b^16*c^2+932032512*b^14*c*w2^3+205
691996160*b^16*c^7*w2-2208627*c^21*b^14-15037056*c^7*w2*b^5-97200*c^
17*b^6-39204*c^18*b^7+89505*c^19*b^8+21878678340*c^14*b^11-516585807
36*c^13*b^11-24780349440*b^15*c^3+383067573300*b^15*c^14+58815822643
2*b^15*c^5+811467720*b^15*c^18-9189972288*b^15*c^17+47748398400*b^15
*c^16-161622285984*b^15*c^15+60169566312*c^12*b^11+3317760*b^11-1203
39132624*c^10*b^11+206634322944*c^9*b^11-175029426720*c^8*b^11+93035
52*b^7*c^4*w2+26335736064*c^6*b^11-25062048*c^13*b^6-40408720128*b^1
1*c^5+18323490816*b^11*c^4-1528485984*b^7*c^8*w2-2662004736*b^11*c^3
+3098861568*b^13*c^3*w2^3-560701440*b^11*c^2+171528192*b^11*c-133964
0208*c^10*b^7*w2-207664128*b^7*c^5*w2+483269760*b^7*c^6*w2-123489399
3984*b^17*c^7*w2^2+2207283264*c^9*b^7*w2+4047290877888*b^15*c^9*w2+1
87191*c^22*b^14+17334*c^22*b^12+2460284928*c^6*b^8*w2-6067941120*c^7
*b^8*w2+5503341312*c^8*b^8*w2+905481504*c^9*b^8*w2+54324864*c^5*b^8*
w2-7110128160*c^10*b^8*w2+213663744*b^16*c*w2^3-1217632356*c^14*b^11
*w2^3+3951690480*c^13*b^11*w2^3-5117748120*c^12*b^11*w2^3-1580676192
0*c^9*b^11*w2^3+9741058848*c^8*b^11*w2^3-6878731392*c^6*b^11*w2^3+10
457208*c^13*b^6*w2^3+4554547200*b^11*c^5*w2^3-891334656*b^11*c^4*w2^
3-381874176*b^11*c^3*w2^3+220317696*b^11*c^2*w2^3-25067520*b^11*c*w2
^3-4744224*b^5*c^8*w2^3-99504*c^19*b^9*w2^3+607068*b^10*c^20*w2+8977
3056*b^9*c^2*w2+49992552*b^10*c^18*w2+61931520*b^8*c^3*w2+45611424*b
^5*c^8-320516352*b^8*c^4*w2+99716874336*b^13*c^8*w2^3+567704910240*b
^13*c^10*w2^2-17305866*b^13*c^18*w2^3-76051885248*b^13*c^9*w2^3-1689
230592*b^9*c^4*w2-525424930416*b^18*c^11-30321057888*b^18*c^15+82042
068240*b^18*c^14-183112261200*b^18*c^13-485136926208*b^18*c^7-167508
*b^11*c^21-134811648*b^9*c^3*w2-379246320*b^8*c^15*w2-12132*c^18*b^7
*w2^4-2012713680240*b^15*c^10*w2-9144157824*b^9*c^6*w2-1927093248*b^
13*c^2*w2^3+356421276*b^13*c^17*w2^3+167215104*b^17+7029234432*b^9*c
^5*w2-3729437208*c^14*b^9*w2-608441328*c^10*b^7*w2^2+141588*c^19*b^9
+10422708048*c^13*b^9*w2+7457773248*c^11*b^8*w2-230932512*c^11*b^6*w
2-41690832192*b^9*c^9*w2-551820816*c^13*b^7*w2+669820104*c^12*b^7*w2
+226370376*c^13*b^8*w2+304560*b^3*c^13-3318408*b^3*c^12+5151600*b^4*
c^13+380700*c^14*b^3-391311*c^15*b^4+1104371712*b^14*w2-3555064080*c
^12*b^8*w2+116785152*b^13*c+1194610236768*b^13*c^8-149326279596*b^13
*c^14-707054432832*b^13*c^7+18971658*b^13*c^20+44190902052*b^13*c^15
-4559563386*b^13*c^16+52810693632*b^13*c^3-9713488896*b^13*c^2+29274
1862832*b^13*c^13-313348785120*b^13*c^12-8510607360*b^14*w2*c+260275
87872*b^9*c^10*w2-31725162513*b^14*c^16-2071070208*b^14*c^2+61974533
376*b^14*c^3-721872*b^15*c^21*w2^3+29835497664*b^9*c^8*w2+1218434155
488*b^13*c^10*w2-2257565864256*b^13*c^9*w2-13013793936*b^9*c^12*w2-4
32199279008*b^17*c^12*w2+5721186744*b^13*c^15*w2^3-108588582720*c^11
*b^10*w2+106890651648*c^10*b^10*w2-9317546424*c^14*b^10*w2-573950858
4*c^13*b^10*w2+53445325824*c^12*b^10*w2+41240448*w2*c^9*b^4-17413488
0*w2*c^9*b^6-49275648*w2*c^9*b^5+35500032*b^12-2469787987968*b^17*c^
7*w2+85623696*c^13*b^9*w2^4-31770648*c^14*b^9*w2^4+10825928*c^11*b^6
*w2^4+45975472*c^11*b^8*w2^4-28041328*c^12*b^8*w2^4+10110372*c^13*b^
8*w2^4+2221344*b^2*c^11*w2+1165104*b^2*c^11-63504*b^2*c^12-136957554
*b^8*c^15+29711772*b^8*c^16-192017088*w2*b^6*c^8-321117602688*b^16*c
^10*w2^3-5956042752*b^16*w2^2*c-71164800*b^11*c^17*w2^3+6963552*b^11
*c^18*w2^3-507456*c^7*b^4*w2^3-497967792*b^10*c^15*w2^3+113836044*b^
10*c^16*w2^3+1025484*b^10*c^19*w2^3+2007360*c^8*b^4*w2^3+7037568*b^5
*c^7*w2^3-31716*b^4*c^15*w2^3+57978*b^5*c^16*w2^3+10044*b^3*c^14*w2^
3-1296*b^2*c^13*w2^3+9140120352*b^18*c^16-59661360*b^18*c^19+6030288
*b^18*c^20-22810961664*b^13*c^5*w2^3-6211584*b^14*w2^4+274231296*b^1
3*w2^2+11171466*b^13*c^20*w2^2+101088*w2^4*c^10*b^3-72576*b^2*c^12*w
2-494244*b^13*c^21*w2^3-3965037408*b^13*c^10*w2^4+687917664*c^14*b^8
*w2+150938640*c^12*b^6*w2+1125888954624*b^14*c^5*w2+269802*b^14*c^22
*w2^2+34284492*b^14*c^20*w2-3125862684*b^14*c^18*w2+98788344660*b^14
*c^15*w2+539244*b^14*c^22*w2-1810278350208*b^14*w2*c^6-74540371392*c
^8*b^10*w2+99427758336*c^7*b^10*w2-54833963904*c^6*b^10*w2+191060748
*c^14*b^7*w2+23594976*c^12*b^5*w2-12464609292*b^13*c^14*w2^3+3018772
80*w2*c^10*b^6-47189952*w2*c^10*b^5-1145664*w2*c^9*b^3-6876576*w2*c^
8*b^3-598752*b^4*c^14+3087507456*b^18*c^2+679170295584*b^18*c^10-732
449044800*b^18*c^9+656336545920*b^18*c^8-15273308160*b^18*c^3+800996
0832*b^10*c^5*w2+6399046656*b^10*c^4*w2-3228982272*b^10*c^3*w2+31081
8816*b^10*c^2*w2+59553792*b^10*c*w2+12445488*c^10*b^3*w2-22958034336
*c^9*b^10*w2-1823352318*b^13*c^16*w2^3-1964736*c^9*b^2*w2-23328*c^11
*w2-313251533280*b^17*c^14*w2+1006356840120*b^15*c^12*w2+2215150848*
b^13*c^4*w2^3-609217077744*b^13*c^12*w2-252639*b^8*c^17+128790648*b^
9*c^15+105878016*b^9*c^16-42379200*b^9*c^17-863136*b^8*c^18-43533720
*c^13*b^6*w2-75276288*b^14*w2^3+233051968800*w2^2*c^13*b^17-5278608*
b^16*c^21+204768*b^16*c^22+5216400*b^15*c^21+2449440*b^17*c^21-19920
06005184*b^14*c^9*w2+3358518139872*b^16*c^11*w2-2390688*w2*c^10*b^4-
48628462032*b^14*c^13*w2^3-40188409344*b^14*c^4*w2^3-1620*b^11*c^22-
5284546560*b^14*c^2*w2^3+916089876*b^14*c^17*w2^3-313971948*b^14*c^1
8*w2^3+17996663808*b^14*c^3*w2^3-53784576*b^13*w2^3+24480*b^11*c^21*
w2^3+597680694972*b^15*c^14*w2-326592*c^10*b*w2-282616347348*b^13*c^
14*w2+238490542080*b^17*c^4-13271040*b^16*w2^3+11664*b^18*c^22+29248
3851264*b^18*c^6-141450541056*b^18*c^5+53538693120*b^18*c^4-25341120
*w2*b^5*c^6+145906028352*b^13*c^6-2010331224*b^13*c^17+1013593338*b^
13*c^18-2261634048*b^14*c+84492340272*b^14*c^8+10561542534*b^14*c^14
+818041502448*b^14*c^7-4045059*b^14*c^20+51127593903*b^14*c^15-11709
67451328*b^13*c^9-283893921792*b^16*c^5+234755407872*b^16*c^4-108875
280384*b^16*c^3-2504034*b^8*c^18*w2+28161036288*b^12*w2*c^3+28848787
2*w2*b^6*c^7-22211712*w2*b^6*c^5-788299776*b^18*w2*c-70032384*w2*b^6
*c^6+3803190713856*b^15*c^7*w2-62694*c^20*b^9+107956840464*b^14*c^12
*w2^3-4483563840*b^16*c^16*w2^3-39280802256*b^16*c^14*w2^3-3896640*w
2*c^8*b^4+139720163328*b^15*c^5*w2^3-15978816*w2*c^7*b^4+1095120*c^2
0*b^11+418271040*b^18*c^18+339585147792*b^18*c^12-2210164704*b^18*c^
17+14674260672*b^16*c^15*w2^3+347956886592*b^16*c^9*w2^3-31424641804
8*b^16*c^8*w2^3-40536936*c^20*b^15+96798240*c^19*b^15-206291772*b^13
*c^19+128661198336*b^13*c^5-129739947264*b^13*c^4-175965206688*b^14*
c^11*w2^3-5701428*b^5*c^14+772740*b^5*c^15-7020*b^11*c^22*w2+6810514
9056*b^11*w2*c^6-2128285908*b^11*c^16*w2+1469864664*b^11*c^17*w2-192
54348*b^12*c^20*w2+28855494*b^12*c^18*w2-81648*b^17*c^22-260172*b^15
*c^22-29082201120*b^17*c^16+17682997248*b^17*c^2-77755023360*b^17*c^
3-2508226560*b^17*c+1253006133120*b^17*c^8-1234893993984*b^17*c^7-34
537104*b^17*c^20+77180874624*b^17*c^15+113076000*w2*b^5*c^8-17536480
704*b^14*c^7*w2^3+3112442196192*b^14*c^10*w2+215913680928*b^14*c^10*
w2^3+501155546472*w2^2*c^12*b^15-504138678624*w2^2*c^13*b^15+2981187
67572*w2^2*c^14*b^15-56571198444*b^14*c^16*w2+17592014916*b^14*c^17*
w2-130309560*b^15*c^20*w2-737276904*b^15*c^18*w2-237699419616*b^15*c
^15*w2-86832*b^3*c^13*w2^3+165240*b^3*c^12*w2^3-398016*b^4*c^13*w2^3
-25920*b^2*c^11*w2^3+12960*b^2*c^12*w2^3+52208784*b^8*c^15*w2^3-1299
5616*b^8*c^16*w2^3-9858226176*b^12*w2*c^2+58347274176*b^13*c^6*w2^3-
59661360*b^18*c^19*w2^2-1278144627840*b^13*c^7*w2-160558801344*b^16*
c^12*w2^3+734828544*b^12*w2*c-1992106472832*b^16*c^8*w2+163296*b*c^1
2*w2-121160440224*b^14*c^8*w2^2-909919765440*b^14*c^6*w2^2+835101308
448*b^14*c^7*w2^2-847670973408*b^14*c^9*w2^2+18499446*b^14*c^20*w2^2
+52193831778*b^14*c^15*w2^2-28434992670*b^14*c^16*w2^2+90035766*b^14
*c^19*w2^2+8649875322*b^14*c^17*w2^2-1502276670*b^14*c^18*w2^2+23049
156096*b^14*c^3*w2^2-4324239360*b^14*c*w2^2+9471716352*b^14*c^2*w2^2
+86989221648*b^16*c^13*w2^3-27178758144*b^16*c^4*w2^3+1644662016*b^1
3*c^5*w2^4-417249792*b^13*c^4*w2^4+103726080*b^13*c^3*w2^4-46503936*
b^13*c^2*w2^4-1011822719472*b^15*c^13*w2+38269312*c^6*b^8*w2^4-12960
0*c^9*b^3*w2^4+57024*c^8*b^3*w2^4-2322176*b^8*c^4*w2^4-45595680*c^7*
b^8*w2^4+1186534224*b^13*c^14*w2^4-1997036352*b^13*c^13*w2^4+1982518
704*b^13*c^12*w2^4-518604116*c^13*b^12*w2^4+19807304*c^14*b^12*w2^4-
440683776*b^11*c^7*w2^4+45864*b^7*c^17*w2^4-1634992128*b^16*c^2*w2^3
+1101664800*b^16*c^17*w2^3-212334048*b^16*c^18*w2^3+7912194048*b^16*
c^3*w2^3+70299468*b^14*c^19*w2^3-192291413760*b^14*c^4*w2^2+55359202
0608*b^14*c^5*w2^2-211917743352*b^14*c^13*w2^2-15145055028*b^14*c^14
*w2^2-547085244672*b^13*c^7*w2^2-481433076*b^13*c^15*w2^4+135506484*
b^13*c^16*w2^4-405180*b^13*c^19*w2^4-4781445559776*b^15*c^8*w2-37120
032*c^18*b^16*w2^4+5562432*c^19*b^16*w2^4-593568*c^20*b^16*w2^4+7391
96928*b^15*c*w2^3-1260*c^20*b^9*w2^4+1263872*b^8*c^3*w2^4+645120*b^9
*c^2*w2^4-783360*b^9*c^3*w2^4-13234176*b^9*c^4*w2^4+52164864*b^9*c^5
*w2^4-61819776*b^9*c^6*w2^4-52661376*b^9*c^7*w2^4-460949336064*b^16*
w2^2*c^5+77778*b^12*c^21*w2^3+347234089248*b^12*c^9*w2+248030061120*
b^16*c^11*w2^3+81648*b*c^12*w2^2-45771557436*b^12*c^15*w2+65718*b^12
*c^22*w2+557171834112*b^12*w2*c^6+17411619816*b^12*c^16*w2-319970147
4*b^12*c^17*w2-1195344*b^4*c^12*w2+506105856*b^13*c*w2^3+29615136537
6*b^13*c^5*w2-133902*b^13*c^22*w2^2+25016850*b^13*c^20*w2+2020428522
*b^13*c^18*w2+626697570240*b^13*c^10+2506012266240*b^17*c^8*w2+22609
30778784*b^13*c^8*w2-434621080512*b^12*c^12*w2+24210*b^9*c^20*w2^3-1
5321562944*c^8*b^12*w2^3+5724892416*c^6*b^12*w2^3+5779318080*c^7*b^1
2*w2^3+15674181600*c^9*b^12*w2^3-73518*b^6*c^17*w2^3+393756*b^12*c^2
0*w2^3+361207380*b^12*c^15*w2^3+178902888*b^12*c^16*w2^3+47638978632
*b^12*c^14*w2+772648812*b^11*c^17*w2^2-158890104*b^11*c^18*w2^2-6075
936*c^7*b^4*w2^2+3513733452*b^10*c^15*w2^2-944282340*b^10*c^16*w2^2-
6988266*b^10*c^19*w2^2-6853824*c^8*b^4*w2^2-21305088*b^5*c^7*w2^2-33
0480*b^3*c^10*w2^3-379746*b^4*c^15*w2^2-998676*b^4*c^15*w2+30907008*
b^16*c^19*w2^3+23887872*b^18*w2^2+211303872*c^10*b^9*w2^4+17892576*c
^10*b^7*w2^4+223974*b^5*c^16*w2^2-153797419008*b^15*w2*c^3+791910*b^
5*c^16*w2-11664*c^11*w2^2+19602*c^21*b^10+5896719*b^6*c^15-2431134*b
^6*c^14-994599*b^6*c^16+829597319712*b^12*c^11*w2+66718494720*b^15*w
2*c^2+1556221098096*b^14*c^12*w2-8946288*c^12*b^7*w2^4+3011472*c^13*
b^7*w2^4-342494784*b^9*c^9*w2^4-105651936*b^9*c^12*w2^4+254165184*b^
9*c^8*w2^4+490007056*c^10*b^10*w2^4-523065904*c^11*b^10*w2^4+2450035
28*c^12*b^10*w2^4+679170295584*b^18*c^10*w2^2+234788170752*b^16*c^7*
w2^3+272565*c^20*b^10-18788352*b^12*w2^3-2580480*b^11*w2^3-487080*b^
4*c^14*w2+897277457232*b^16*c^13*w2-869242161024*b^12*c^10*w2+1296*w
2^4*c^13*b^2+381996*b^3*c^14*w2^2-237168*b^2*c^13*w2^2-145152*c^10*w
2*b^2-10321380*b^14*c^20*w2^3+11295936*b^5*c^10*w2^3-14134500*b^5*c^
14*w2-49725992*c^14*b^10*w2^4-3229176*c^12*b^6*w2^4+870232*c^14*b^8*
w2^4+2010960*c^12*b^5*w2^4+1883376*c^14*b^7*w2^4-10555276*c^13*b^10*
w2^4-1464898089600*b^18*c^9*w2+939816*b^5*c^15*w2-196*b^12*c^22*w2^4
-3033*b^14*c^22*w2^4+64629*b^14*c^21*w2^4-732344918976*b^12*c^7*w2-9
060012*b^12*c^20-21498756831*b^12*c^15+8438096592*b^12*c^16+45271791
*b^12*c^19-1654286733*b^12*c^17+58172742*b^12*c^18+61416873*b^10*c^1
7+18453339*b^10*c^18-24002136*b^6*c^14*w2-17721943056*b^13*c^12*w2^3
-368975520*b^13*c^19*w2-30546616320*b^18*w2*c^3+3087507456*b^18*w2^2
*c^2-525424930416*b^18*c^11*w2^2+339585147792*b^18*c^12*w2^2+8204206
8240*b^18*c^14*w2^2-15273308160*b^18*c^3*w2^2-282901082112*b^18*c^5*
w2+11664*b^18*c^22*w2^2+12060576*b^18*c^20*w2+836542080*b^18*c^18*w2
+418271040*b^18*c^18*w2^2-2210164704*b^18*c^17*w2^2-141450541056*b^1
8*c^5*w2^2+6030288*b^18*c^20*w2^2-60642115776*b^18*c^15*w2-303210578
88*b^18*c^15*w2^2+23328*b^18*c^22*w2+584967702528*b^18*w2*c^6-394149
888*b^18*w2^2*c+383367168*b^14+1580613514560*b^14*c^7*w2-7494*b^10*c
^21*w2^3+926318592*b^16*w2-91538987904*b^13*c^7*w2^3+1358340591168*b
^18*c^10*w2+5184*c^9*b^2*w2^4+13197114*b^9*c^18*w2-175338*b^9*c^20*w
2+279467280*b^9*c^15*w2-107334*b^9*c^20*w2^2-268788342384*b^11*c^10*
w2+10310112*b^4*c^13*w2+1260*b^11*c^22*w2^3-6635520*b^15*w2^4+325976
4*b^13*c^18*w2^4+35443886112*b^13*c^10*w2^3+618912*c^10*b^4*w2^4-817
416*c^11*b^4*w2^4+309456*c^12*b^4*w2^4-163112704*c^6*b^10*w2^4+42035
2288*c^7*b^10*w2^4-397807936*c^8*b^10*w2^4-42221104*c^9*b^10*w2^4+20
0704*b^10*c*w2^4-540160*b^10*c^2*w2^4-55675650672*b^15*c^13*w2^3-119
322720*b^18*c^19*w2+86808522312*b^12*c^13*w2-4759907328*b^14*c^14*w2
+199167446592*c^8*b^12*w2^2+264287361024*c^6*b^12*w2^2-360046536480*
c^7*b^12*w2^2+153333455040*c^9*b^12*w2^2+47775744*b^18*w2-347058*b^6
*c^17*w2-2188512*b^6*c^16*w2+381111829056*b^12*c^8*w2-2654208*b^16*w
2^4+654925824*b^15*w2^2+18030492*b^6*c^15*w2-12366*b^6*c^17*w2^2-712
8*w2^4*c^14*b^3+17289*w2^4*c^15*b^4+1260*b^13*c^22*w2^4+7329756096*b
^15*c^16*w2^3+37915375860*b^15*c^14*w2^3-19022980896*b^15*c^15*w2^3+
222702602688*b^15*c^9*w2^3+94371443712*b^15*c^4*w2-9839700*b^12*c^20
*w2^2-22502908530*b^12*c^15*w2^2+8258980032*b^12*c^16*w2^2+61250814*
b^12*c^19*w2^2-1404991800*b^12*c^17*w2^2-33450786*b^12*c^18*w2^2+609
28884*b^10*c^17*w2^2+29425914*b^10*c^18*w2^2+15680208384*b^12*c^3*w2
^2+325988352*b^12*c*w2^2-5037926400*b^12*c^2*w2^2-4281700608*b^12*c^
4*w2^2-89919475200*b^12*c^5*w2^2-6868512*b^6*c^8*w2^2+7945038*b^9*c^
18*w2^2+19012971312*b^13*c^13*w2^3-7512239376*b^14*c^8*w2^4-27513588
87648*b^14*c^11*w2-12613212*b^10*c^19*w2-2384950140576*b^15*c^8*w2^2
+3930385680*b^15*c^12*w2^4-144245088*w2^4*b^11*c^10-38079258624*b^14
*c^8*w2-1043432928*b^16*c^19*w2-732449044800*b^18*c^9*w2^2+914012035
2*b^18*c^16*w2^2+18280240704*b^18*c^16*w2-4420329408*b^18*c^17*w2+29
2483851264*b^18*w2^2*c^6+656336545920*b^18*c^8*w2^2-183112261200*b^1
8*c^13*w2^2-12104928*b^13*c^19*w2^3+532832256*b^15+419364864*b^16-48
5136926208*b^18*c^7*w2^2+10235496240*b^11*c^10*w2^3-491184*b^2*c^13*
w2+84049920*b^7*c^7*w2+74280960*b^12*w2^2+66180096*b^14*c*w2^4-32456
4480*b^14*c^2*w2^4-2055067776*b^14*c^4*w2^4+3327069888*b^14*c^5*w2^4
-51093504*b^15*w2^3+1338384384*b^15*w2+600771168*b^15*c^19*w2-328564
8*b^6*c^7*w2^4+38333363760*c^13*b^12*w2^2+24895930824*c^14*b^12*w2^2
+59489316864*b^11*c^7*w2^2-5253120*b^7*c^15*w2+2184660*b^7*c^17*w2^2
+18505728*b^7*c^4*w2^2-969995808*b^7*c^8*w2^2+229095936*b^7*c^7*w2^2
+27542736*b^11*c^15*w2^4-9032148*b^11*c^16*w2^4-168768*b^11*c^19*w2^
4+762624*b^5*c^6*w2^4+1326976*b^6*c^5*w2^4-118830289248*w2^2*c^15*b^
15+31980928*b^10*c^4*w2^4-14477632*b^10*c^5*w2^4-1082736*c^13*b^5*w2
^4-10368*c^10*b^2*w2^4-7207168*b^10*c^3*w2^4-144576*b^7*c^18*w2^2-72
684*b^7*c^18*w2-63531869184*b^15*c^4*w2^3+6920640*b^15*c^21*w2^2-849
0408*b^12*c^19*w2^3-154099734*b^12*c^17*w2^3+51361242*b^12*c^18*w2^3
+583314*b^10*c^17*w2^3-5861064*b^10*c^18*w2^3-2173544448*b^12*c^3*w2
^3+79644672*b^12*c*w2^3+201603072*b^12*c^2*w2^3+6574238976*b^12*c^4*
w2^3-9862382976*b^12*c^5*w2^3-25400256*b^6*c^8*w2^3-1452258*b^9*c^18
*w2^3+3918545400*c^13*b^12*w2^3-1915195368*c^14*b^12*w2^3+1564558848
*b^11*c^7*w2^3-574200*b^7*c^17*w2^3-995561404416*b^16*c^5*w2+221616*
b^16*c^22*w2^2+143741952*b^16*c^20*w2+4973215968*b^16*c^18*w2+128557
49760*b^16*c^15*w2+452304*b^16*c^22*w2+858063808512*b^16*w2*c^6+6791
70295584*b^18*c^12*w2+375274071*b^14*c^15*w2^4-143990505*b^14*c^16*w
2^4+3817773*b^14*c^19*w2^4+51985467*b^14*c^17*w2^4-16055217*b^14*c^1
8*w2^4+977349888*b^14*c^3*w2^4+14161392*b^15*c^21*w2-856728*b^4*c^14
*w2^2-759960*b^8*c^17*w2^2+173003328*b^9*c^15*w2^2+172597428*b^9*c^1
6*w2^2-66430476*b^9*c^17*w2^2-1544922*b^8*c^18*w2^2+1910916*c^20*b^1
1*w2^2-7046244*b^5*c^14*w2^2+1331568*b^5*c^15*w2^2+8206578*b^6*c^15*
w2^2-858564*b^6*c^14*w2^2-1886310*b^6*c^16*w2^2+304362*c^20*b^10*w2^
2-303323006880*b^15*c^8*w2^3-633915*b^14*c^20*w2^4-4607696160*b^14*c
^6*w2^4+6004385136*b^14*c^7*w2^4+8512517520*b^14*c^9*w2^4+6995907790
56*b^14*c^12*w2^2+1399181558112*b^14*c^10*w2^2-1249120482480*b^14*c^
11*w2^2+11589578496*b^12*c^3+484475904*b^12*c-4638726144*b^12*c^2+74
46110976*b^12*c^4-105874350912*b^12*c^5-498001501296*b^14*c^13*w2-20
416499712*b^15*w2^4*c^6+21384290304*b^15*c^3*w2^3-143474042880*b^16*
c^6*w2^3+3244752*b^7*c^17*w2-15102180*b^7*c^16*w2+20734*c^17*b^6*w2^
4+90828*b^13*c^20*w2^4+51210375336*b^15*c^12*w2^3+53538693120*b^18*c
^4*w2^2+303730560*b^17*c^19*w2^2+26814494016*b^16*c^16*w2-1555564694
4*b^16*c^17*w2-5016453120*b^17*w2*c+35365994496*b^17*w2*c^2-15551004
6720*b^17*w2*c^3-2508226560*b^17*w2^2*c+17682997248*b^17*w2^2*c^2-21
6099639504*b^17*c^12*w2^2-156625766640*b^17*c^14*w2^2-77755023360*b^
17*c^3*w2^2-1080167768064*b^17*c^5*w2+212234112*b^7*c^6*w2^2+5528448
*c^9*b^5*w2^2-158597856*c^9*b^6*w2^2+22999104*c^9*b^4*w2^2+113580806
4*c^9*b^7*w2^2+118138176*c^10*b^6*w2^2-4379547168*c^10*b^8*w2^2-4863
7440*c^5*b^8*w2^2+816873984*c^9*b^8*w2^2+3107820672*c^8*b^8*w2^2-143
18496*b^7*c^15*w2^2-6632316*b^7*c^16*w2^2-3725214912*c^7*b^8*w2^2+16
67688192*c^6*b^8*w2^2-139818240*b^7*c^5*w2^2-653508*b^15*c^22*w2-198
4743917568*b^15*w2*c^6+62023247424*b^15*c^16*w2-8222326848*b^15*c^17
*w2-12192104448*b^16*w2*c+73595879424*b^16*w2*c^2-267118829568*b^16*
w2*c^3-5030719488*b^15*c^2*w2^3-2183127552*b^15*c^17*w2^3+496342728*
b^15*c^18*w2^3+164084136480*b^18*c^14*w2+304367694336*b^15*c^7*w2^3+
58158*b^10*c^21*w2+270230059008*b^15*w2^2*c^5+103392*b^9*c^18*w2^4+1
58458432*c^8*b^12*w2^4-1906018304*c^6*b^12*w2^4+1502597008*c^7*b^12*
w2^4-2074416464*c^9*b^12*w2^4-205729745760*c^12*b^12*w2^2-4114594915
20*c^10*b^12*w2^2+396007446384*c^11*b^12*w2^2-60361920*b^6*c^6*w2^2+
175878*b^8*c^19*w2^2+12829280256*b^15*w2^4*c^5+14376960*b^11*w2+5643
91466064*b^13*c^13*w2-19449072*b^6*c^8-102420750672*b^15*c^10*w2^3+6
36571643904*b^16*c^4*w2-14501265408*b^15*w2*c-4021920*c^10*b^5*w2^4+
41140224*b^16*w2^4*c+25312186368*b^15*w2^4*c^7-24314810688*b^15*w2^4
*c^8+88915968*b^15*w2^4*c-1524096*c^9*b^3*w2^2-3055968*c^8*b^3*w2^2-
197750016*b^8*c^4*w2^2+45024768*b^8*c^3*w2^2+54955008*b^9*c^2*w2^2-8
4842496*b^9*c^3*w2^2-1016964864*b^9*c^4*w2^2+4251550464*b^9*c^5*w2^2
-5523117696*b^9*c^6*w2^2-2768053248*b^9*c^7*w2^2+6348435696*c^13*b^9
*w2^2-2274358536*c^14*b^9*w2^2-3132488736*b^9*c^10*w2^3+204557724*b^
14*c^19*w2+34192827792*b^13*c^15*w2^2-1319378202*b^13*c^16*w2^2-1808
66376*b^13*c^19*w2^2-7860771360*b^15*c^10*w2^4+5350698*b^9*c^18-1098
31788*b^9*c^17*w2+34002*b^10*c^21*w2^2+285754932*b^9*c^16*w2+6074611
20*b^17*c^19*w2-83532384*b^15*c^19*w2^3+859572*b^3*c^14*w2-258614850
816*b^13*c^4*w2-84315*b^6*c^16*w2^4-1055*c^20*b^10*w2^4-2608*b^12*c^
20*w2^4+93912313*b^12*c^15*w2^4-59563072*b^12*c^16*w2^4+333931*b^12*
c^19*w2^4+19634845*b^12*c^17*w2^4-3699652*b^12*c^18*w2^4+125155638*b
^10*c^17*w2+241920*b^8*c^19*w2-1713561372*b^10*c^16*w2-7086735360*b^
15*w2^2*c-226213*b^10*c^17*w2^4+249851*b^10*c^18*w2^4+85486336*b^12*
c^3*w2^4-267264*b^12*c*w2^4-1335296*b^12*c^2*w2^4-473555456*b^12*c^4
*w2^4+1256630080*b^12*c^5*w2^4+12739984*b^6*c^8*w2^4+286416*c^13*w2*
b^3-6222744*b^3*c^12*w2+158920704*b^13+168999696000*c^8*b^12+2700190
90944*c^6*b^12-343980109296*c^7*b^12+178458568848*c^9*b^12-9073152*b
^7*c^4*w2^3+230701536*b^7*c^8*w2^3-102334464*b^7*c^7*w2^3+70884*b^7*
c^18*w2^3+250920*b^4*c^14*w2^3+488670*b^8*c^17*w2^3-27043344*b^9*c^1
5*w2^3-36257508*b^9*c^16*w2^3+13248252*b^9*c^17*w2^3+368106*b^8*c^18
*w2^3-430308*c^20*b^11*w2^3+593028*b^5*c^14*w2^3-439848*b^5*c^15*w2^
3-846900*b^6*c^15*w2^3-3175032*b^6*c^14*w2^3+572328*b^6*c^16*w2^3-14
316*c^20*b^10*w2^3-23133312*b^7*c^6*w2^3-8361216*c^9*b^5*w2^3+358910
9828928*b^16*c^9*w2+59069088*c^12*b^6*w2^2+26687232*c^12*b^5*w2^2+12
1249476*c^14*b^7*w2^2+19359648*b^11*c^19*w2+3193632*c^10*b^4*w2^2-19
642896*c^11*b^4*w2^2+1596816*c^12*b^4*w2^2-30217034880*c^6*b^10*w2^2
+56219735232*c^7*b^10*w2^2-43087724352*c^8*b^10*w2^2-12183446592*c^9
*b^10*w2^2+34818048*b^10*c*w2^2+155833344*b^10*c^2*w2^2-1788996096*b
^10*c^3*w2^2+3766516992*b^10*c^4*w2^2+3899448576*b^10*c^5*w2^2+38847
7584*c^14*b^8*w2^2+638015616*w2^4*c^16*b^15-200457504*w2^4*c^17*b^15
+48399120*w2^4*c^18*b^15+2401928640*c^15*b^16*w2^4-747366912*c^16*b^
16*w2^4+13893180912*c^13*b^16*w2^4+39287431296*c^11*b^16*w2^4-254848
21344*c^12*b^16*w2^4-6338384784*c^14*b^16*w2^4+40711624704*b^11*c^4*
w2+110004048*b^12*c^19*w2+526608*b^9*c^19*w2-18142*b^8*c^18*w2^4+149
40*c^20*b^11*w2^4+52920*b^5*c^14*w2^4+106956*b^5*c^15*w2^4-205353*b^
6*c^15*w2^4+1592498*b^6*c^14*w2^4+466103937600*b^17*c^13*w2-47728944
*c^11*b^6*w2^2-2189773584*c^12*b^8*w2^2+204218496*c^13*b^8*w2^2+3042
20664*c^12*b^7*w2^2-283952016*c^13*b^7*w2^2-25393742784*b^9*c^9*w2^2
-7923930768*b^9*c^12*w2^2+18194868288*b^9*c^8*w2^2+60475815072*c^10*
b^10*w2^2-61734201696*c^11*b^10*w2^2+30237907536*c^12*b^10*w2^2-3045
861648*c^13*b^10*w2^2-5385965544*c^14*b^10*w2^2+4493659104*c^11*b^8*
w2^2+238490542080*b^17*c^4*w2^2+2016554714496*b^15*c^9*w2^2+10707738
6240*b^18*c^4*w2+41828832*c^9*b^6*w2^3-1592064*c^9*b^4*w2^3-20888352
0*c^9*b^7*w2^3-11899296*c^10*b^6*w2^3+975974304*c^10*b^8*w2^3+312748
80*c^5*b^8*w2^3-242968608*c^9*b^8*w2^3-628757760*c^8*b^8*w2^3+639590
4*b^7*c^15*w2^3+722916*b^7*c^16*w2^3+835340544*c^7*b^8*w2^3-41585971
2*c^6*b^8*w2^3+36748800*b^7*c^5*w2^3-5184554304*c^12*b^12*w2^3-10369
108608*c^10*b^12*w2^3+6463369056*c^11*b^12*w2^3+18314496*b^6*c^6*w2^
3-50592*b^8*c^19*w2^3+347328*c^9*b^3*w2^3-80352*c^8*b^3*w2^3+4711756
8*b^8*c^4*w2^3-12951552*b^8*c^3*w2^3+1554660*b^13*c^21*w2+4898880*b^
17*c^21*w2-147744*c^10*b^2*w2^2-3718082304*b^11*c^15*w2^2-1225816020
*b^11*c^16*w2^2+7921368*b^11*c^19*w2^2-7167168*b^5*c^6*w2^2-948672*c
^9*b^2*w2^2-791424*b^6*c^5*w2^2+131305248*b^6*c^7*w2^2-1382112*c^13*
b^5*w2^2+125831397888*b^11*c^7*w2-12395520*b^9*c^2*w2^3+25473024*b^9
*c^3*w2^3+185889024*b^9*c^4*w2^3-847888128*b^9*c^5*w2^3+1160240256*b
^9*c^6*w2^3+432693504*b^9*c^7*w2^3-1246678992*c^13*b^9*w2^3+43803208
8*c^14*b^9*w2^3-5949648*c^12*b^6*w2^3-5647968*c^12*b^5*w2^3-28837692
*c^14*b^7*w2^3-1351008*c^10*b^4*w2^3+2334240*c^11*b^4*w2^3-675504*c^
12*b^4*w2^3+9825624*b^15*c^20*w2^3-408456*b^11*c^21*w2-7202333376*c^
17*b^16*w2^2+13502316384*c^15*b^16*w2^2+11164827456*c^16*b^16*w2^2-3
83534465184*b^11*c^8*w2+3763854*b^13*c^20*w2^3-4090224960*b^14*c^12*
w2^4-8180449920*b^14*c^10*w2^4+6429393000*b^14*c^11*w2^4-25697844*b^
13*c^17*w2^4+91953360*b^7*c^10*w2^3+476981084160*b^17*c^4*w2-4344190
704*b^15*c^13*w2^4+3039351336*b^15*c^14*w2^4-5816448*b^16*c^21*w2^2-
15067008*b^7*c^8*w2^4+22650624*b^7*c^7*w2^4-6827904*b^7*c^6*w2^4-293
5296*b^7*c^5*w2^4+4330944*c^9*b^5*w2^4-8436000*c^9*b^6*w2^4+263808*c
^9*b^4*w2^4+1552896*b^7*c^4*w2^4-11906352*b^16*c^21*w2+134394171192*
b^11*c^12*w2-27142560*b^4*c^11*w2+717606*b^12*c^21*w2+3693503232*b^1
2*c^4*w2+1498086224*c^12*b^12*w2^4+2996172448*c^10*b^12*w2^4-2593254
824*c^11*b^12*w2^4-2698080*b^6*c^6*w2^4+355680*b^11*c^17*w2^4+479418
08148*b^11*c^14*w2-4222344672*w2^2*c^17*b^15-326415096*w2^2*c^18*b^1
5+31174839360*w2^2*c^16*b^15-114798961584*c^13*b^11*w2+24948*b^15*c^
22*w2^3+187720416*c^17*b^16*w2^4+2370054816*c^18*b^16*w2^2-503795376
*c^19*b^16*w2^2+69906240*c^20*b^16*w2^2-1050849860832*b^18*c^11*w2-4
087959746688*b^16*c^10*w2-216468*b^11*c^21*w2^2+1901284627968*b^15*c
^7*w2^2-997594859520*b^15*c^6*w2^2-53374464*w2^2*c^10*b^5-9702738524
16*b^18*c^7*w2-3193344*b^16*c^20*w2^3-400110423552*b^14*c^4*w2+24494
40*b^17*c^21*w2^2+41781132288*b^15*c^4*w2^2-74229571584*b^15*c^3*w2^
2+32502435840*b^15*c^2*w2^2-769824*b^18*c^21*w2+289959264*c^19*b^15*
w2^2-63481320*c^20*b^15*w2^2-2646080244*b^13*c^17*w2^2+1038425778*b^
13*c^18*w2^2-384912*b^18*c^21*w2^2+12318912*w2*c^13*b^5-8311140*b^14
*c^21*w2+1312673091840*b^18*c^8*w2-6480*b^16*c^22*w2^3+1097712*c^20*
b^15*w2^4-16668*b^13*c^21*w2^4-4956069888*b^11*w2*c^3+3642753408*c^6
*b^10*w2^3-7967484672*c^7*b^10*w2^3+6861382080*c^8*b^10*w2^3+9022056
00*c^9*b^10*w2^3-7673856*b^10*c*w2^3-7329792*b^10*c^2*w2^3+262523904
*b^10*c^3*w2^3-750216192*b^10*c^4*w2^3+37332096*b^10*c^5*w2^3-785947
20*c^14*b^8*w2^3-5563488*c^11*b^6*w2^3+487987152*c^12*b^8*w2^3-60742
152*c^13*b^8*w2^3-45976680*c^12*b^7*w2^3+52220880*c^13*b^7*w2^3+4986
715968*b^9*c^9*w2^3+1566244368*b^9*c^12*w2^3-3504256704*b^9*c^8*w2^3
-8180893824*c^10*b^10*w2^3+8603029824*c^11*b^10*w2^3+7702929216*b^13
*c^7*w2^4+26262*b^13*c^22*w2^3-1644668928*b^11*w2*c^2-140377389840*b
^11*c^10*w2^2+603576*b^11*c^18*w2^4+276624*c^7*b^4*w2^4+26272018*b^1
0*c^15*w2^4-5097272*b^10*c^16*w2^4-28153*b^10*c^19*w2^4-650304*c^8*b
^4*w2^4-1711296*b^5*c^7*w2^4-50707078272*b^16*c^8*w2^4-9174*b^12*c^2
2*w2^3-8698752*c^19*b^15*w2^4+2128129380*b^14*c^13*w2^4-939029922*b^
14*c^14*w2^4+10368*c^11*w2^4*b^2-2580480*b^13*w2^4+552554496*b^14*w2
^2+318348*b^12*c^21*w2^2+459195846336*b^11*c^9*w2+17376762816*b^15*c
^9*w2^4+167215104*b^17*w2^2+334430208*b^17*w2+303367016448*b^16*c^4*
w2^2-4751364096*b^16*c^4*w2^4-303906816*b^16*c^2*w2^4+1423982592*b^1
6*c^3*w2^4+12014106624*b^16*c^5*w2^4-4222890*b^14*c^21*w2^2+45386956
8*b^16*w2^2-1582011648*w2^4*c^15*b^15-318059568*b^11*c^18*w2-5184*b^
2*c^12*w2^4-1143172497024*b^16*c^8*w2^2+357274478592*b^16*c^6*w2^2+2
16037062144*b^16*c^7*w2^2+1954012813056*b^16*c^9*w2^2-2189238928128*
b^16*c^10*w2^2+924444*b^13*c^21*w2^2-261*b^12*c^21*w2^4-562028544*b^
15*w2^4*c^2+2226880512*b^15*w2^4*c^3-6195087360*b^15*w2^4*c^4+321224
4*b^11*c^20*w2-401408*b^12*w2^4+8478720*b^11*w2^2-423360*b^5*c^8*w2^
4+3060*c^19*b^9*w2^4+32400*b^3*c^13*w2^4-50544*b^3*c^12*w2^4+65952*b
^4*c^13*w2^4+488503203264*c^13*b^16*w2^2+1790968627152*c^11*b^16*w2^
2-1094619464064*c^12*b^16*w2^2-142896562128*c^14*b^16*w2^2-4140*b^11
*c^22*w2^2+24402535452*c^14*b^11*w2^2-59499749808*c^13*b^11*w2^2+701
88694920*c^12*b^11*w2^2+237998999232*c^9*b^11*w2^2-195220283616*c^8*
b^11*w2^2+39226112640*c^6*b^11*w2^2-39649464*c^13*b^6*w2^2-494495239
68*b^11*c^5*w2^2+20337933312*b^11*c^4*w2^2-2027870208*b^11*c^3*w2^2-
978388992*b^11*c^2*w2^2+221663232*b^11*c*w2^2+56369952*b^5*c^8*w2^2-
94071338496*b^11*c^5*w2-23915741184*b^16*c^6*w2^4+38430858240*b^16*c
^7*w2^4+55572723648*b^16*c^9*w2^4-50969642688*b^16*c^10*w2^4+1693491
35616*b^13*c^5*w2^2-132918499584*b^13*c^4*w2^2+46301792256*b^13*c^3*
w2^2-5719790592*b^13*c^2*w2^2-946630656*b^13*c*w2^2+7988145408*b^13*
c^9*w2^4-9492273792*b^13*c^8*w2^4-4336207488*b^13*c^6*w2^4+82949184*
c^9*b^11*w2^4+236246400*c^8*b^11*w2^4+289028736*c^6*b^11*w2^4-210900
0*c^13*b^6*w2^4-22763520*b^11*c^5*w2^4-77257728*b^11*c^4*w2^4+432046
08*b^11*c^3*w2^4-7649280*b^11*c^2*w2^4-29530800*c^14*b^11*w2^4-20737
296*c^13*b^11*w2^4+72122544*c^12*b^11*w2^4-36756*b^14*c^22*w2^3+1706
8032*b^13*c*w2^4-127956663684*b^13*c^14*w2^2+260707029264*b^13*c^13*
w2^2-283852455120*b^13*c^12*w2^2-1042828117056*b^13*c^9*w2^2+1023653
309472*b^13*c^8*w2^2+42220102464*b^13*c^6*w2^2-366224522400*b^18*c^1
3*w2-12045888*c^9*b^7*w2^4-6458352*c^10*b^6*w2^4-56082656*c^10*b^8*w
2^4-10027072*c^5*b^8*w2^4+40441488*c^9*b^8*w2^4+6961856*c^8*b^8*w2^4
-1415664*b^7*c^15*w2^4+213372*b^7*c^16*w2^4+331416*c^19*b^9*w2^2+381
024*b^3*c^13*w2^2-3497256*b^3*c^12*w2^2+5749776*b^4*c^13*w2^2+118584
0*b^2*c^11*w2^2-73872*b^2*c^12*w2^2-232825932*b^8*c^15*w2^2+52115256
*b^8*c^16*w2^2+1195916*b^8*c^16*w2^4-81288*b^4*c^14*w2^4-156673*b^8*
c^17*w2^4+3291336*b^9*c^15*w2^4+1931868*b^9*c^16*w2^4-815076*b^9*c^1
7*w2^4-2849730*b^8*c^15*w2^4-7864462368*b^11*c^15*w2+418258944*b^11*
c*w2)*(w2-1)^2/(3132*c^7*b^3+26460*b^5*c^4+1323*c^9*b^5-1512*c^9*b^6
-18*c^9*b^4-135*c^10*b^5+108*c^10*b^6+312*c^8*b^2-135*c^9*b^3+14364*
b^3*c^4-27*c^8*b^3+6864*c^5*b^2-2160*c^6*b^2+2160*b^3*c+42*c^10*b^4+
72*c^4*w2^2-7182*c^6*b^3+756*c^6*b-13230*b^5*c^6-7392*c^5*b^4+396*c^
3*b*w2^2-147096*b^6*c^5-35424*b^6*c^7+832*c^2*b^2*w2^2-630*c^7*b^2+8
6940*b^6*c^6+1212*c^6*b^4-1512*c^4*b+2274*c^7*b^4+720*c*b^3*w2^2-966
*c^8*b^4+11853*b^5*c^7+252*w2^2*c^6*b-288*b^4*c-4320*b^2*c^4+216*b^3
*c^2-7728*b^4*c^2+9096*b^4*c^3+2424*b^4*c^4+1188*b*c^3-5427*b^5*c^8+
4320*b^5-24192*b^6*c-141696*b^6*c^3+76032*b^6*c^2+173880*b^6*c^4-125
28*b^3*c^3-21168*b^5*c-2520*b^2*c^3+43416*b^5*c^2-47412*b^5*c^3+3456
*b^6+1344*b^4+2496*b^2*c^2+2288*w2^2*c^5*b^2+4788*w2^2*b^3*c^4-1440*
w2^2*b^2*c^4-2576*w2^2*b^4*c^2+3032*w2^2*b^4*c^3-8064*w2^2*b^6*c-705
6*w2^2*b^5*c+14472*w2^2*b^5*c^2-4176*w2^2*b^3*c^3+216*c^4+108*c^6+40
4*c^6*b^4*w2^2+758*c^7*b^4*w2^2-322*c^8*b^4*w2^2+3951*b^5*c^7*w2^2-2
16*c^5+3168*b^6*c^8*w2^2-99*c^7*b*w2^2-72*c^5*w2^2-504*c^4*b*w2^2+10
44*c^7*b^3*w2^2+8820*b^5*c^4*w2^2-15804*b^5*c^3*w2^2+441*c^9*b^5*w2^
2-504*c^9*b^6*w2^2-6*c^9*b^4*w2^2+36*c^10*b^6*w2^2+104*c^8*b^2*w2^2-
210*c^7*b^2*w2^2+28980*b^6*c^6*w2^2+9504*b^6*c^8-45*c^9*b^3*w2^2-9*c
^8*b^3*w2^2-720*c^6*b^2*w2^2-297*c^7*b-840*c^3*b^2*w2^2+14*c^10*b^4*
w2^2-2394*c^6*b^3*w2^2-4410*b^5*c^6*w2^2-2464*c^5*b^4*w2^2-49032*b^6
*c^5*w2^2-11808*b^6*c^7*w2^2-45*w2^2*c^10*b^5-96*c*b^4*w2^2+448*b^4*
w2^2+1440*b^5*w2^2+72*c^2*b^3*w2^2+1152*w2^2*b^6+36*w2^2*c^6+808*b^4
*c^4*w2^2-1809*b^5*c^8*w2^2-47232*b^6*c^3*w2^2+25344*b^6*c^2*w2^2+57
960*b^6*c^4*w2^2)/w2/(-9396*c^7*b^3-79380*b^5*c^4-3969*c^9*b^5+4536*
c^9*b^6+54*c^9*b^4+405*c^10*b^5-324*c^10*b^6-936*c^8*b^2+405*c^9*b^3
-43092*b^3*c^4+81*c^8*b^3-20592*c^5*b^2+6480*c^6*b^2-6480*b^3*c-2394
*c^6*b^3*w2^3-4410*b^5*c^6*w2^3-2464*c^5*b^4*w2^3-49032*b^6*c^5*w2^3
-11808*b^6*c^7*w2^3-126*c^10*b^4+216*c^4*w2-216*c^4*w2^2+21546*c^6*b
^3-2268*c^6*b+39690*b^5*c^6+22176*c^5*b^4+1188*c^3*w2*b-1188*c^3*b*w
2^2+441288*b^6*c^5+106272*b^6*c^7+2496*c^2*b^2*w2-2496*c^2*b^2*w2^2+
1890*c^7*b^2-260820*b^6*c^6-3636*c^6*b^4+4536*c^4*b-6822*c^7*b^4+216
0*c*w2*b^3-2160*c*b^3*w2^2+1344*w2*b^4+2898*c^8*b^4-35559*b^5*c^7-75
6*w2^2*c^6*b+4320*w2*b^5+864*b^4*c+12960*b^2*c^4-648*b^3*c^2+3132*c^
7*w2*b^3+11853*c^7*w2*b^5-297*c^7*w2*b+23184*b^4*c^2-27288*b^4*c^3-7
272*b^4*c^4-3564*b*c^3+808*b^4*c^4*w2^3-1809*b^5*c^8*w2^3+16281*b^5*
c^8-12960*b^5+72576*b^6*c+425088*b^6*c^3-228096*b^6*c^2-521640*b^6*c
^4+37584*b^3*c^3+26460*w2*b^5*c^4-18*w2*c^9*b^4-1512*w2*c^9*b^6+1323
*w2*c^9*b^5+63504*b^5*c+2288*w2^3*c^5*b^2+4788*w2^3*b^3*c^4+9504*w2*
b^6*c^8+758*c^7*b^4*w2^3-322*c^8*b^4*w2^3+3951*b^5*c^7*w2^3+832*c^2*
b^2*w2^3-72*c^5*w2^3+7560*b^2*c^3+108*w2*c^10*b^6-135*w2*c^10*b^5+14
364*w2*b^3*c^4-135*w2*c^9*b^3-130248*b^5*c^2+312*w2*c^8*b^2+142236*b
^5*c^3-27*w2*c^8*b^3-2160*w2*c^6*b^2+6864*w2*c^5*b^2-10368*b^6+42*w2
*c^10*b^4-4032*b^4-7182*w2*c^6*b^3-13230*w2*b^5*c^6+756*w2*c^6*b-739
2*w2*c^5*b^4-630*w2*c^7*b^2-35424*w2*b^6*c^7-147096*w2*b^6*c^5+86940
*w2*b^6*c^6+1212*w2*c^6*b^4-966*w2*c^8*b^4+2274*w2*c^7*b^4-4320*w2*b
^2*c^4-7728*w2*b^4*c^2+9096*w2*b^4*c^3-7488*b^2*c^2-5427*w2*b^5*c^8+
2424*w2*b^4*c^4-24192*w2*b^6*c-141696*w2*b^6*c^3-47232*b^6*c^3*w2^3+
25344*b^6*c^2*w2^3+57960*b^6*c^4*w2^3+76032*w2*b^6*c^2+173880*w2*b^6
*c^4+36*c^6*w2^3-12528*w2*b^3*c^3-21168*w2*b^5*c-6864*w2^2*c^5*b^2-1
4364*w2^2*b^3*c^4+252*w2^3*c^6*b+43416*w2*b^5*c^2+404*c^6*b^4*w2^3-4
7412*w2*b^5*c^3+4320*w2^2*b^2*c^4+7728*w2^2*b^4*c^2-9096*w2^2*b^4*c^
3+24192*w2^2*b^6*c+720*c*b^3*w2^3+21168*w2^2*b^5*c-43416*w2^2*b^5*c^
2+12528*w2^2*b^3*c^3+396*c^3*b*w2^3-648*c^4-324*c^6-1440*w2^3*b^2*c^
4-2576*w2^3*b^4*c^2-1212*c^6*b^4*w2^2-2274*c^7*b^4*w2^2+966*c^8*b^4*
w2^2-11853*b^5*c^7*w2^2+3032*w2^3*b^4*c^3-8064*w2^3*b^6*c-7056*w2^3*
b^5*c+14472*w2^3*b^5*c^2-4176*w2^3*b^3*c^3+648*c^5-45*b^5*c^10*w2^3-
216*c^5*w2-504*c^4*b*w2^3-9504*b^6*c^8*w2^2+297*c^7*b*w2^2+216*c^5*w
2^2-1512*c^4*w2*b+1512*c^4*b*w2^2-3132*c^7*b^3*w2^2-26460*b^5*c^4*w2
^2-840*c^3*b^2*w2^3+3168*b^6*c^8*w2^3-99*c^7*b*w2^3+1044*c^7*b^3*w2^
3+47412*b^5*c^3*w2^2-1323*c^9*b^5*w2^2+1512*c^9*b^6*w2^2+18*c^9*b^4*
w2^2-108*c^10*b^6*w2^2-312*c^8*b^2*w2^2+630*c^7*b^2*w2^2-86940*b^6*c
^6*w2^2-28512*b^6*c^8+135*c^9*b^3*w2^2+27*c^8*b^3*w2^2+2160*c^6*b^2*
w2^2+448*b^4*w2^3+1440*b^5*w2^3+1152*w2^3*b^6+108*w2*c^6+3456*w2*b^6
-96*c*b^4*w2^3+72*c^2*b^3*w2^3+891*c^7*b+2520*c^3*b^2*w2^2-2520*c^3*
b^2*w2+72*c^4*w2^3+8820*b^5*c^4*w2^3-15804*b^5*c^3*w2^3+441*c^9*b^5*
w2^3-42*c^10*b^4*w2^2-504*c^9*b^6*w2^3-6*c^9*b^4*w2^3+36*c^10*b^6*w2
^3+104*c^8*b^2*w2^3-210*c^7*b^2*w2^3+28980*b^6*c^6*w2^3-45*c^9*b^3*w
2^3-9*c^8*b^3*w2^3-720*c^6*b^2*w2^3+7182*c^6*b^3*w2^2+13230*b^5*c^6*
w2^2+7392*c^5*b^4*w2^2+147096*b^6*c^5*w2^2+35424*b^6*c^7*w2^2+14*c^1
0*b^4*w2^3+135*w2^2*c^10*b^5-288*c*w2*b^4+288*c*b^4*w2^2-1344*b^4*w2
^2-4320*b^5*w2^2+216*c^2*w2*b^3-216*c^2*b^3*w2^2-3456*w2^2*b^6-108*w
2^2*c^6-2424*b^4*c^4*w2^2+5427*b^5*c^8*w2^2+141696*b^6*c^3*w2^2-7603
2*b^6*c^2*w2^2-173880*b^6*c^4*w2^2)/b^2/(b*c-1-b)/(-c+b*c-2*b);

x2:=1/2*(4937*c^19*b^8*w2^4+44614642212*c^13*b^12+21124962000*c^14*b
^12+194513848128*b^14*c^9*w2^3-319788*b^15*c^22*w2^2-94457733120*b^1
3*w2*c^3-114094749312*b^14*c^8*w2^3+61296383232*b^11*c^7-27883343577
6*b^14*c^4-1581762716856*b^14*c^11-1211161117104*b^14*c^9+1806467570
208*b^14*c^10-1015205200416*b^14*c^6+10638011475*b^14*c^17-217838621
7*b^14*c^18+680832734400*b^14*c^5-86832*b^15*c^21*w2^4+35791994880*b
^16*c^2*w2^2-128971616256*b^16*c^3*w2^2+1173852*b^7*c^17+5018112*b^7
*c^4-1527948748800*b^15*c^6+20754911232*b^15*c^2+61738848*c^20*b^16+
50056623648*c^15*b^16-425294064*c^19*b^16+1834026624*c^18*b^16-44358
42528*c^17*b^16-44400960*c^16*b^16+2404891043280*c^11*b^16-298438306
1568*c^10*b^16-240473320992*c^14*b^16+704161189296*c^13*b^16-1492191
530784*c^12*b^16-1420830720*c^6*b^16-553793760*b^7*c^8+92378880*b^7*
c^7+145483776*b^7*c^6-75126528*b^7*c^5+1798848*c^9*b^5-100248192*c^9
*b^6+20606400*c^9*b^4-370856880*c^10*b^7+681903360*c^9*b^7-42848352*
c^10*b^5+74964528*c^10*b^6+36270*b^12*c^22*w2^2-2595846528*c^10*b^8-
16168896*c^5*b^8+452261232*c^9*b^8+1871190720*c^8*b^8-5773680*b^7*c^
15-4546368*b^7*c^16-2191320864*c^7*b^8+950776704*c^6*b^8-1218240*c^9
*b^3-5341593600*b^15*c-3045600*c^8*b^3-110481408*b^8*c^4+22913280*b^
8*c^3-6214234896*b^10*c^15*w2-81648*b^17*c^22*w2^2+69074208*b^17*c^2
0*w2+3726414720*b^17*c^18*w2-1863207360*b^17*c^18*w2^2+8438810688*b^
17*c^17*w2^2-540083884032*b^17*c^5*w2^2-34537104*b^17*c^20*w2^2-1543
61749248*b^17*c^15*w2+77180874624*b^17*c^15*w2^2+163296*b^17*c^22*w2
-1861260871680*b^17*w2*c^6-932207875200*b^17*c^9*w2^2-29082201120*b^
17*c^16*w2^2+58164402240*b^17*c^16*w2-16877621376*b^17*c^17*w2+93063
0435840*b^17*w2^2*c^6+1253006133120*b^17*c^8*w2^2+4471476480*b^9*c^7
*w2-302790279276*b^14*c^13+242088021*b^14*c^19+903233785104*b^14*c^1
2-14261843664*b^14*c^14*w2^3+1096030044*b^14*c^15*w2^3+15847861536*b
^9*c^10*w2^2+32099328*b^9*c^2-36246528*b^9*c^3-684889344*b^9*c^4+271
2268800*b^9*c^5-3388096512*b^9*c^6-2060650368*b^9*c^7+432199279008*b
^17*c^10*w2^2-394149888*b^18*c+4111948800*c^13*b^9-1493606304*c^14*b
^9+1864415750400*b^17*c^9*w2-208656*b^16*c^21*w2^3-26378136*c^11*b^6
+2675906928*c^11*b^8-1297923264*c^12*b^8+113065308*c^13*b^8+18542844
0*c^12*b^7-170475840*c^13*b^7-156625766640*b^17*c^14-16447795200*b^9
*c^9+10216795680*b^9*c^10-5108397840*b^9*c^12+11948850432*b^9*c^8+45
584048592*c^10*b^10-46097339760*c^11*b^10+22792024296*c^12*b^10-2626
424676*c^13*b^10-3819798000*c^14*b^10-6175014912*b^18*w2*c^2-5262289
18272*b^15*c^5*w2+4090446912*c^12*b^10*w2^3-225551400*c^13*b^10*w2^3
-857672760*c^14*b^10*w2^3+977839296*c^11*b^8*w2^3-25920*c^10*b^2*w2^
3+97784928*b^11*c^15*w2^3-214960356*b^11*c^16*w2^3-1491696*b^11*c^19
*w2^3+1855296*b^5*c^6*w2^3+5184*c^9*b^2*w2^3+4705152*b^6*c^5*w2^3+13
550400*b^6*c^7*w2^3-2090304*c^13*b^5*w2^3+37482264*c^12*b^6+23389884
0*c^14*b^8+204780894336*b^12*c^5*w2+21424176*c^12*b^5+69224220*c^14*
b^7+2348352*c^10*b^4-17426664*c^11*b^4+1174176*c^12*b^4-23420866176*
c^6*b^10+41545822752*c^7*b^10-30558384000*c^8*b^10-10505698704*c^9*b
^10+234552195072*b^15*c^6*w2^3+6636816*c^10*b^3+20072448*b^10*c+1395
53280*b^10*c^2-1285569792*b^10*c^3+2362027392*b^10*c^4+3930679872*b^
10*c^5-449712*c^13*b^5-127008*c^10*b^2-114048*c^21*b^13-77598*c^22*b
^13+1429099164*b^14*c^16*w2^3-3831023952*b^11*c^15-822991752*b^11*c^
16+10398456*b^11*c^19+23887872*b^18-8589888*b^5*c^6-943488*c^9*b^2-8
64398558016*b^17*c^10*w2-6220800*b^6*c^5+81648*c^12*b-163296*c^10*b+
268434*c^16*b^5-235872*c^13*b^2+6994512*c^10*b^3*w2^2-52366777344*b^
14*w2*c^3+94347504*b^6*c^7-70506547200*b^16*c^5*w2^3-211604595696*c^
12*b^12-423209191392*c^10*b^12+401154420024*c^11*b^12-31827168*b^6*c
^6-76883904*b^8*c^16*w2-1002311092944*b^15*c^10*w2^2-848826*b^8*c^17
*w2+631386252*b^11*c^17-143152272*b^11*c^18-628522552080*b^15*c^13-3
064540586400*b^15*c^8+615367454184*b^15*c^12-1230734908368*b^15*c^10
+2514090208320*b^15*c^9-103867868160*b^15*c^4+2585956575744*b^15*c^7
-910188*b^14*c^21*w2^3-6260976*c^7*b^4-525643776*b^13*w2-11664*c^11-
384912*b^18*c^21+12808627200*b^13*w2*c^2+196*b^10*c^21*w2^4+20439798
73344*b^16*c^12*w2-163296*c^10*b*w2^2-134590464*b^12*w2+40176*b^16*c
^21*w2^4-79884039240*b^13*c^15*w2+256662*b^13*c^22*w2-194821968960*b
^13*w2*c^6+6088186530*b^13*c^16*w2+4627365084*b^13*c^17*w2+259661392
2*b^10*c^15-731902068*b^10*c^16-5021757*b^10*c^19+473121*c^21*b^12-1
296*b^16*c^22*w2^4+3240*b^15*c^22*w2^4-17553659904*b^14*w2*c^2-23832
*w2^4*c^16*b^5-58629752064*b^14*c^5*w2^3-932207875200*b^17*c^9+43219
9279008*b^17*c^10+930630435840*b^17*c^6+8438810688*b^17*c^17-1863207
360*b^17*c^18-540083884032*b^17*c^5+233051968800*b^17*c^13+303730560
*b^17*c^19-216099639504*b^17*c^12-4790016*c^8*b^4-5405294592*b^16*c+
45731173248*b^14*c^6*w2^3+249013309104*b^16*c^14*w2-12363840*b^5*c^7
+2816644757184*c^9*b^16-1923786567936*c^8*b^16+1591971840*b^13*w2*c+
800905978368*c^7*b^16+31610290176*b^16*c^2-932032512*b^14*c*w2^3-205
691996160*b^16*c^7*w2-2208627*c^21*b^14+15037056*c^7*w2*b^5-97200*c^
17*b^6-39204*c^18*b^7+89505*c^19*b^8+21878678340*c^14*b^11-516585807
36*c^13*b^11-24780349440*b^15*c^3+383067573300*b^15*c^14+58815822643
2*b^15*c^5+811467720*b^15*c^18-9189972288*b^15*c^17+47748398400*b^15
*c^16-161622285984*b^15*c^15+60169566312*c^12*b^11+3317760*b^11-1203
39132624*c^10*b^11+206634322944*c^9*b^11-175029426720*c^8*b^11-93035
52*b^7*c^4*w2+26335736064*c^6*b^11-25062048*c^13*b^6-40408720128*b^1
1*c^5+18323490816*b^11*c^4+1528485984*b^7*c^8*w2-2662004736*b^11*c^3
-3098861568*b^13*c^3*w2^3-560701440*b^11*c^2+171528192*b^11*c+133964
0208*c^10*b^7*w2+207664128*b^7*c^5*w2-483269760*b^7*c^6*w2-123489399
3984*b^17*c^7*w2^2-2207283264*c^9*b^7*w2-4047290877888*b^15*c^9*w2+1
87191*c^22*b^14+17334*c^22*b^12-2460284928*c^6*b^8*w2+6067941120*c^7
*b^8*w2-5503341312*c^8*b^8*w2-905481504*c^9*b^8*w2-54324864*c^5*b^8*
w2+7110128160*c^10*b^8*w2-213663744*b^16*c*w2^3+1217632356*c^14*b^11
*w2^3-3951690480*c^13*b^11*w2^3+5117748120*c^12*b^11*w2^3+1580676192
0*c^9*b^11*w2^3-9741058848*c^8*b^11*w2^3+6878731392*c^6*b^11*w2^3-10
457208*c^13*b^6*w2^3-4554547200*b^11*c^5*w2^3+891334656*b^11*c^4*w2^
3+381874176*b^11*c^3*w2^3-220317696*b^11*c^2*w2^3+25067520*b^11*c*w2
^3+4744224*b^5*c^8*w2^3+99504*c^19*b^9*w2^3-607068*b^10*c^20*w2-8977
3056*b^9*c^2*w2-49992552*b^10*c^18*w2-61931520*b^8*c^3*w2+45611424*b
^5*c^8+320516352*b^8*c^4*w2-99716874336*b^13*c^8*w2^3+567704910240*b
^13*c^10*w2^2+17305866*b^13*c^18*w2^3+76051885248*b^13*c^9*w2^3+1689
230592*b^9*c^4*w2-525424930416*b^18*c^11-30321057888*b^18*c^15+82042
068240*b^18*c^14-183112261200*b^18*c^13-485136926208*b^18*c^7-167508
*b^11*c^21+134811648*b^9*c^3*w2+379246320*b^8*c^15*w2-12132*c^18*b^7
*w2^4+2012713680240*b^15*c^10*w2+9144157824*b^9*c^6*w2+1927093248*b^
13*c^2*w2^3-356421276*b^13*c^17*w2^3+167215104*b^17-7029234432*b^9*c
^5*w2+3729437208*c^14*b^9*w2-608441328*c^10*b^7*w2^2+141588*c^19*b^9
-10422708048*c^13*b^9*w2-7457773248*c^11*b^8*w2+230932512*c^11*b^6*w
2+41690832192*b^9*c^9*w2+551820816*c^13*b^7*w2-669820104*c^12*b^7*w2
-226370376*c^13*b^8*w2+304560*b^3*c^13-3318408*b^3*c^12+5151600*b^4*
c^13+380700*c^14*b^3-391311*c^15*b^4-1104371712*b^14*w2+3555064080*c
^12*b^8*w2+116785152*b^13*c+1194610236768*b^13*c^8-149326279596*b^13
*c^14-707054432832*b^13*c^7+18971658*b^13*c^20+44190902052*b^13*c^15
-4559563386*b^13*c^16+52810693632*b^13*c^3-9713488896*b^13*c^2+29274
1862832*b^13*c^13-313348785120*b^13*c^12+8510607360*b^14*w2*c-260275
87872*b^9*c^10*w2-31725162513*b^14*c^16-2071070208*b^14*c^2+61974533
376*b^14*c^3+721872*b^15*c^21*w2^3-29835497664*b^9*c^8*w2-1218434155
488*b^13*c^10*w2+2257565864256*b^13*c^9*w2+13013793936*b^9*c^12*w2+4
32199279008*b^17*c^12*w2-5721186744*b^13*c^15*w2^3+108588582720*c^11
*b^10*w2-106890651648*c^10*b^10*w2+9317546424*c^14*b^10*w2+573950858
4*c^13*b^10*w2-53445325824*c^12*b^10*w2-41240448*w2*c^9*b^4+17413488
0*w2*c^9*b^6+49275648*w2*c^9*b^5+35500032*b^12+2469787987968*b^17*c^
7*w2+85623696*c^13*b^9*w2^4-31770648*c^14*b^9*w2^4+10825928*c^11*b^6
*w2^4+45975472*c^11*b^8*w2^4-28041328*c^12*b^8*w2^4+10110372*c^13*b^
8*w2^4-2221344*b^2*c^11*w2+1165104*b^2*c^11-63504*b^2*c^12-136957554
*b^8*c^15+29711772*b^8*c^16+192017088*w2*b^6*c^8+321117602688*b^16*c
^10*w2^3-5956042752*b^16*w2^2*c+71164800*b^11*c^17*w2^3-6963552*b^11
*c^18*w2^3+507456*c^7*b^4*w2^3+497967792*b^10*c^15*w2^3-113836044*b^
10*c^16*w2^3-1025484*b^10*c^19*w2^3-2007360*c^8*b^4*w2^3-7037568*b^5
*c^7*w2^3+31716*b^4*c^15*w2^3-57978*b^5*c^16*w2^3-10044*b^3*c^14*w2^
3+1296*b^2*c^13*w2^3+9140120352*b^18*c^16-59661360*b^18*c^19+6030288
*b^18*c^20+22810961664*b^13*c^5*w2^3-6211584*b^14*w2^4+274231296*b^1
3*w2^2+11171466*b^13*c^20*w2^2+101088*w2^4*c^10*b^3+72576*b^2*c^12*w
2+494244*b^13*c^21*w2^3-3965037408*b^13*c^10*w2^4-687917664*c^14*b^8
*w2-150938640*c^12*b^6*w2-1125888954624*b^14*c^5*w2+269802*b^14*c^22
*w2^2-34284492*b^14*c^20*w2+3125862684*b^14*c^18*w2-98788344660*b^14
*c^15*w2-539244*b^14*c^22*w2+1810278350208*b^14*w2*c^6+74540371392*c
^8*b^10*w2-99427758336*c^7*b^10*w2+54833963904*c^6*b^10*w2-191060748
*c^14*b^7*w2-23594976*c^12*b^5*w2+12464609292*b^13*c^14*w2^3-3018772
80*w2*c^10*b^6+47189952*w2*c^10*b^5+1145664*w2*c^9*b^3+6876576*w2*c^
8*b^3-598752*b^4*c^14+3087507456*b^18*c^2+679170295584*b^18*c^10-732
449044800*b^18*c^9+656336545920*b^18*c^8-15273308160*b^18*c^3-800996
0832*b^10*c^5*w2-6399046656*b^10*c^4*w2+3228982272*b^10*c^3*w2-31081
8816*b^10*c^2*w2-59553792*b^10*c*w2-12445488*c^10*b^3*w2+22958034336
*c^9*b^10*w2+1823352318*b^13*c^16*w2^3+1964736*c^9*b^2*w2+23328*c^11
*w2+313251533280*b^17*c^14*w2-1006356840120*b^15*c^12*w2-2215150848*
b^13*c^4*w2^3+609217077744*b^13*c^12*w2-252639*b^8*c^17+128790648*b^
9*c^15+105878016*b^9*c^16-42379200*b^9*c^17-863136*b^8*c^18+43533720
*c^13*b^6*w2+75276288*b^14*w2^3+233051968800*w2^2*c^13*b^17-5278608*
b^16*c^21+204768*b^16*c^22+5216400*b^15*c^21+2449440*b^17*c^21+19920
06005184*b^14*c^9*w2-3358518139872*b^16*c^11*w2+2390688*w2*c^10*b^4+
48628462032*b^14*c^13*w2^3+40188409344*b^14*c^4*w2^3-1620*b^11*c^22+
5284546560*b^14*c^2*w2^3-916089876*b^14*c^17*w2^3+313971948*b^14*c^1
8*w2^3-17996663808*b^14*c^3*w2^3+53784576*b^13*w2^3-24480*b^11*c^21*
w2^3-597680694972*b^15*c^14*w2+326592*c^10*b*w2+282616347348*b^13*c^
14*w2+238490542080*b^17*c^4+13271040*b^16*w2^3+11664*b^18*c^22+29248
3851264*b^18*c^6-141450541056*b^18*c^5+53538693120*b^18*c^4+25341120
*w2*b^5*c^6+145906028352*b^13*c^6-2010331224*b^13*c^17+1013593338*b^
13*c^18-2261634048*b^14*c+84492340272*b^14*c^8+10561542534*b^14*c^14
+818041502448*b^14*c^7-4045059*b^14*c^20+51127593903*b^14*c^15-11709
67451328*b^13*c^9-283893921792*b^16*c^5+234755407872*b^16*c^4-108875
280384*b^16*c^3+2504034*b^8*c^18*w2-28161036288*b^12*w2*c^3-28848787
2*w2*b^6*c^7+22211712*w2*b^6*c^5+788299776*b^18*w2*c+70032384*w2*b^6
*c^6-3803190713856*b^15*c^7*w2-62694*c^20*b^9-107956840464*b^14*c^12
*w2^3+4483563840*b^16*c^16*w2^3+39280802256*b^16*c^14*w2^3+3896640*w
2*c^8*b^4-139720163328*b^15*c^5*w2^3+15978816*w2*c^7*b^4+1095120*c^2
0*b^11+418271040*b^18*c^18+339585147792*b^18*c^12-2210164704*b^18*c^
17-14674260672*b^16*c^15*w2^3-347956886592*b^16*c^9*w2^3+31424641804
8*b^16*c^8*w2^3-40536936*c^20*b^15+96798240*c^19*b^15-206291772*b^13
*c^19+128661198336*b^13*c^5-129739947264*b^13*c^4+175965206688*b^14*
c^11*w2^3-5701428*b^5*c^14+772740*b^5*c^15+7020*b^11*c^22*w2-6810514
9056*b^11*w2*c^6+2128285908*b^11*c^16*w2-1469864664*b^11*c^17*w2+192
54348*b^12*c^20*w2-28855494*b^12*c^18*w2-81648*b^17*c^22-260172*b^15
*c^22-29082201120*b^17*c^16+17682997248*b^17*c^2-77755023360*b^17*c^
3-2508226560*b^17*c+1253006133120*b^17*c^8-1234893993984*b^17*c^7-34
537104*b^17*c^20+77180874624*b^17*c^15-113076000*w2*b^5*c^8+17536480
704*b^14*c^7*w2^3-3112442196192*b^14*c^10*w2-215913680928*b^14*c^10*
w2^3+501155546472*w2^2*c^12*b^15-504138678624*w2^2*c^13*b^15+2981187
67572*w2^2*c^14*b^15+56571198444*b^14*c^16*w2-17592014916*b^14*c^17*
w2+130309560*b^15*c^20*w2+737276904*b^15*c^18*w2+237699419616*b^15*c
^15*w2+86832*b^3*c^13*w2^3-165240*b^3*c^12*w2^3+398016*b^4*c^13*w2^3
+25920*b^2*c^11*w2^3-12960*b^2*c^12*w2^3-52208784*b^8*c^15*w2^3+1299
5616*b^8*c^16*w2^3+9858226176*b^12*w2*c^2-58347274176*b^13*c^6*w2^3-
59661360*b^18*c^19*w2^2+1278144627840*b^13*c^7*w2+160558801344*b^16*
c^12*w2^3-734828544*b^12*w2*c+1992106472832*b^16*c^8*w2-163296*b*c^1
2*w2-121160440224*b^14*c^8*w2^2-909919765440*b^14*c^6*w2^2+835101308
448*b^14*c^7*w2^2-847670973408*b^14*c^9*w2^2+18499446*b^14*c^20*w2^2
+52193831778*b^14*c^15*w2^2-28434992670*b^14*c^16*w2^2+90035766*b^14
*c^19*w2^2+8649875322*b^14*c^17*w2^2-1502276670*b^14*c^18*w2^2+23049
156096*b^14*c^3*w2^2-4324239360*b^14*c*w2^2+9471716352*b^14*c^2*w2^2
-86989221648*b^16*c^13*w2^3+27178758144*b^16*c^4*w2^3+1644662016*b^1
3*c^5*w2^4-417249792*b^13*c^4*w2^4+103726080*b^13*c^3*w2^4-46503936*
b^13*c^2*w2^4+1011822719472*b^15*c^13*w2+38269312*c^6*b^8*w2^4-12960
0*c^9*b^3*w2^4+57024*c^8*b^3*w2^4-2322176*b^8*c^4*w2^4-45595680*c^7*
b^8*w2^4+1186534224*b^13*c^14*w2^4-1997036352*b^13*c^13*w2^4+1982518
704*b^13*c^12*w2^4-518604116*c^13*b^12*w2^4+19807304*c^14*b^12*w2^4-
440683776*b^11*c^7*w2^4+45864*b^7*c^17*w2^4+1634992128*b^16*c^2*w2^3
-1101664800*b^16*c^17*w2^3+212334048*b^16*c^18*w2^3-7912194048*b^16*
c^3*w2^3-70299468*b^14*c^19*w2^3-192291413760*b^14*c^4*w2^2+55359202
0608*b^14*c^5*w2^2-211917743352*b^14*c^13*w2^2-15145055028*b^14*c^14
*w2^2-547085244672*b^13*c^7*w2^2-481433076*b^13*c^15*w2^4+135506484*
b^13*c^16*w2^4-405180*b^13*c^19*w2^4+4781445559776*b^15*c^8*w2-37120
032*c^18*b^16*w2^4+5562432*c^19*b^16*w2^4-593568*c^20*b^16*w2^4-7391
96928*b^15*c*w2^3-1260*c^20*b^9*w2^4+1263872*b^8*c^3*w2^4+645120*b^9
*c^2*w2^4-783360*b^9*c^3*w2^4-13234176*b^9*c^4*w2^4+52164864*b^9*c^5
*w2^4-61819776*b^9*c^6*w2^4-52661376*b^9*c^7*w2^4-460949336064*b^16*
w2^2*c^5-77778*b^12*c^21*w2^3-347234089248*b^12*c^9*w2-248030061120*
b^16*c^11*w2^3+81648*b*c^12*w2^2+45771557436*b^12*c^15*w2-65718*b^12
*c^22*w2-557171834112*b^12*w2*c^6-17411619816*b^12*c^16*w2+319970147
4*b^12*c^17*w2+1195344*b^4*c^12*w2-506105856*b^13*c*w2^3-29615136537
6*b^13*c^5*w2-133902*b^13*c^22*w2^2-25016850*b^13*c^20*w2-2020428522
*b^13*c^18*w2+626697570240*b^13*c^10-2506012266240*b^17*c^8*w2-22609
30778784*b^13*c^8*w2+434621080512*b^12*c^12*w2-24210*b^9*c^20*w2^3+1
5321562944*c^8*b^12*w2^3-5724892416*c^6*b^12*w2^3-5779318080*c^7*b^1
2*w2^3-15674181600*c^9*b^12*w2^3+73518*b^6*c^17*w2^3-393756*b^12*c^2
0*w2^3-361207380*b^12*c^15*w2^3-178902888*b^12*c^16*w2^3-47638978632
*b^12*c^14*w2+772648812*b^11*c^17*w2^2-158890104*b^11*c^18*w2^2-6075
936*c^7*b^4*w2^2+3513733452*b^10*c^15*w2^2-944282340*b^10*c^16*w2^2-
6988266*b^10*c^19*w2^2-6853824*c^8*b^4*w2^2-21305088*b^5*c^7*w2^2+33
0480*b^3*c^10*w2^3-379746*b^4*c^15*w2^2+998676*b^4*c^15*w2-30907008*
b^16*c^19*w2^3+23887872*b^18*w2^2+211303872*c^10*b^9*w2^4+17892576*c
^10*b^7*w2^4+223974*b^5*c^16*w2^2+153797419008*b^15*w2*c^3-791910*b^
5*c^16*w2-11664*c^11*w2^2+19602*c^21*b^10+5896719*b^6*c^15-2431134*b
^6*c^14-994599*b^6*c^16-829597319712*b^12*c^11*w2-66718494720*b^15*w
2*c^2-1556221098096*b^14*c^12*w2-8946288*c^12*b^7*w2^4+3011472*c^13*
b^7*w2^4-342494784*b^9*c^9*w2^4-105651936*b^9*c^12*w2^4+254165184*b^
9*c^8*w2^4+490007056*c^10*b^10*w2^4-523065904*c^11*b^10*w2^4+2450035
28*c^12*b^10*w2^4+679170295584*b^18*c^10*w2^2-234788170752*b^16*c^7*
w2^3+272565*c^20*b^10+18788352*b^12*w2^3+2580480*b^11*w2^3+487080*b^
4*c^14*w2-897277457232*b^16*c^13*w2+869242161024*b^12*c^10*w2+1296*w
2^4*c^13*b^2+381996*b^3*c^14*w2^2-237168*b^2*c^13*w2^2+145152*c^10*w
2*b^2+10321380*b^14*c^20*w2^3-11295936*b^5*c^10*w2^3+14134500*b^5*c^
14*w2-49725992*c^14*b^10*w2^4-3229176*c^12*b^6*w2^4+870232*c^14*b^8*
w2^4+2010960*c^12*b^5*w2^4+1883376*c^14*b^7*w2^4-10555276*c^13*b^10*
w2^4+1464898089600*b^18*c^9*w2-939816*b^5*c^15*w2-196*b^12*c^22*w2^4
-3033*b^14*c^22*w2^4+64629*b^14*c^21*w2^4+732344918976*b^12*c^7*w2-9
060012*b^12*c^20-21498756831*b^12*c^15+8438096592*b^12*c^16+45271791
*b^12*c^19-1654286733*b^12*c^17+58172742*b^12*c^18+61416873*b^10*c^1
7+18453339*b^10*c^18+24002136*b^6*c^14*w2+17721943056*b^13*c^12*w2^3
+368975520*b^13*c^19*w2+30546616320*b^18*w2*c^3+3087507456*b^18*w2^2
*c^2-525424930416*b^18*c^11*w2^2+339585147792*b^18*c^12*w2^2+8204206
8240*b^18*c^14*w2^2-15273308160*b^18*c^3*w2^2+282901082112*b^18*c^5*
w2+11664*b^18*c^22*w2^2-12060576*b^18*c^20*w2-836542080*b^18*c^18*w2
+418271040*b^18*c^18*w2^2-2210164704*b^18*c^17*w2^2-141450541056*b^1
8*c^5*w2^2+6030288*b^18*c^20*w2^2+60642115776*b^18*c^15*w2-303210578
88*b^18*c^15*w2^2-23328*b^18*c^22*w2-584967702528*b^18*w2*c^6-394149
888*b^18*w2^2*c+383367168*b^14-1580613514560*b^14*c^7*w2+7494*b^10*c
^21*w2^3-926318592*b^16*w2+91538987904*b^13*c^7*w2^3-1358340591168*b
^18*c^10*w2+5184*c^9*b^2*w2^4-13197114*b^9*c^18*w2+175338*b^9*c^20*w
2-279467280*b^9*c^15*w2-107334*b^9*c^20*w2^2+268788342384*b^11*c^10*
w2-10310112*b^4*c^13*w2-1260*b^11*c^22*w2^3-6635520*b^15*w2^4+325976
4*b^13*c^18*w2^4-35443886112*b^13*c^10*w2^3+618912*c^10*b^4*w2^4-817
416*c^11*b^4*w2^4+309456*c^12*b^4*w2^4-163112704*c^6*b^10*w2^4+42035
2288*c^7*b^10*w2^4-397807936*c^8*b^10*w2^4-42221104*c^9*b^10*w2^4+20
0704*b^10*c*w2^4-540160*b^10*c^2*w2^4+55675650672*b^15*c^13*w2^3+119
322720*b^18*c^19*w2-86808522312*b^12*c^13*w2+4759907328*b^14*c^14*w2
+199167446592*c^8*b^12*w2^2+264287361024*c^6*b^12*w2^2-360046536480*
c^7*b^12*w2^2+153333455040*c^9*b^12*w2^2-47775744*b^18*w2+347058*b^6
*c^17*w2+2188512*b^6*c^16*w2-381111829056*b^12*c^8*w2-2654208*b^16*w
2^4+654925824*b^15*w2^2-18030492*b^6*c^15*w2-12366*b^6*c^17*w2^2-712
8*w2^4*c^14*b^3+17289*w2^4*c^15*b^4+1260*b^13*c^22*w2^4-7329756096*b
^15*c^16*w2^3-37915375860*b^15*c^14*w2^3+19022980896*b^15*c^15*w2^3-
222702602688*b^15*c^9*w2^3-94371443712*b^15*c^4*w2-9839700*b^12*c^20
*w2^2-22502908530*b^12*c^15*w2^2+8258980032*b^12*c^16*w2^2+61250814*
b^12*c^19*w2^2-1404991800*b^12*c^17*w2^2-33450786*b^12*c^18*w2^2+609
28884*b^10*c^17*w2^2+29425914*b^10*c^18*w2^2+15680208384*b^12*c^3*w2
^2+325988352*b^12*c*w2^2-5037926400*b^12*c^2*w2^2-4281700608*b^12*c^
4*w2^2-89919475200*b^12*c^5*w2^2-6868512*b^6*c^8*w2^2+7945038*b^9*c^
18*w2^2-19012971312*b^13*c^13*w2^3-7512239376*b^14*c^8*w2^4+27513588
87648*b^14*c^11*w2+12613212*b^10*c^19*w2-2384950140576*b^15*c^8*w2^2
+3930385680*b^15*c^12*w2^4-144245088*w2^4*b^11*c^10+38079258624*b^14
*c^8*w2+1043432928*b^16*c^19*w2-732449044800*b^18*c^9*w2^2+914012035
2*b^18*c^16*w2^2-18280240704*b^18*c^16*w2+4420329408*b^18*c^17*w2+29
2483851264*b^18*w2^2*c^6+656336545920*b^18*c^8*w2^2-183112261200*b^1
8*c^13*w2^2+12104928*b^13*c^19*w2^3+532832256*b^15+419364864*b^16-48
5136926208*b^18*c^7*w2^2-10235496240*b^11*c^10*w2^3+491184*b^2*c^13*
w2-84049920*b^7*c^7*w2+74280960*b^12*w2^2+66180096*b^14*c*w2^4-32456
4480*b^14*c^2*w2^4-2055067776*b^14*c^4*w2^4+3327069888*b^14*c^5*w2^4
+51093504*b^15*w2^3-1338384384*b^15*w2-600771168*b^15*c^19*w2-328564
8*b^6*c^7*w2^4+38333363760*c^13*b^12*w2^2+24895930824*c^14*b^12*w2^2
+59489316864*b^11*c^7*w2^2+5253120*b^7*c^15*w2+2184660*b^7*c^17*w2^2
+18505728*b^7*c^4*w2^2-969995808*b^7*c^8*w2^2+229095936*b^7*c^7*w2^2
+27542736*b^11*c^15*w2^4-9032148*b^11*c^16*w2^4-168768*b^11*c^19*w2^
4+762624*b^5*c^6*w2^4+1326976*b^6*c^5*w2^4-118830289248*w2^2*c^15*b^
15+31980928*b^10*c^4*w2^4-14477632*b^10*c^5*w2^4-1082736*c^13*b^5*w2
^4-10368*c^10*b^2*w2^4-7207168*b^10*c^3*w2^4-144576*b^7*c^18*w2^2+72
684*b^7*c^18*w2+63531869184*b^15*c^4*w2^3+6920640*b^15*c^21*w2^2+849
0408*b^12*c^19*w2^3+154099734*b^12*c^17*w2^3-51361242*b^12*c^18*w2^3
-583314*b^10*c^17*w2^3+5861064*b^10*c^18*w2^3+2173544448*b^12*c^3*w2
^3-79644672*b^12*c*w2^3-201603072*b^12*c^2*w2^3-6574238976*b^12*c^4*
w2^3+9862382976*b^12*c^5*w2^3+25400256*b^6*c^8*w2^3+1452258*b^9*c^18
*w2^3-3918545400*c^13*b^12*w2^3+1915195368*c^14*b^12*w2^3-1564558848
*b^11*c^7*w2^3+574200*b^7*c^17*w2^3+995561404416*b^16*c^5*w2+221616*
b^16*c^22*w2^2-143741952*b^16*c^20*w2-4973215968*b^16*c^18*w2-128557
49760*b^16*c^15*w2-452304*b^16*c^22*w2-858063808512*b^16*w2*c^6-6791
70295584*b^18*c^12*w2+375274071*b^14*c^15*w2^4-143990505*b^14*c^16*w
2^4+3817773*b^14*c^19*w2^4+51985467*b^14*c^17*w2^4-16055217*b^14*c^1
8*w2^4+977349888*b^14*c^3*w2^4-14161392*b^15*c^21*w2-856728*b^4*c^14
*w2^2-759960*b^8*c^17*w2^2+173003328*b^9*c^15*w2^2+172597428*b^9*c^1
6*w2^2-66430476*b^9*c^17*w2^2-1544922*b^8*c^18*w2^2+1910916*c^20*b^1
1*w2^2-7046244*b^5*c^14*w2^2+1331568*b^5*c^15*w2^2+8206578*b^6*c^15*
w2^2-858564*b^6*c^14*w2^2-1886310*b^6*c^16*w2^2+304362*c^20*b^10*w2^
2+303323006880*b^15*c^8*w2^3-633915*b^14*c^20*w2^4-4607696160*b^14*c
^6*w2^4+6004385136*b^14*c^7*w2^4+8512517520*b^14*c^9*w2^4+6995907790
56*b^14*c^12*w2^2+1399181558112*b^14*c^10*w2^2-1249120482480*b^14*c^
11*w2^2+11589578496*b^12*c^3+484475904*b^12*c-4638726144*b^12*c^2+74
46110976*b^12*c^4-105874350912*b^12*c^5+498001501296*b^14*c^13*w2-20
416499712*b^15*w2^4*c^6-21384290304*b^15*c^3*w2^3+143474042880*b^16*
c^6*w2^3-3244752*b^7*c^17*w2+15102180*b^7*c^16*w2+20734*c^17*b^6*w2^
4+90828*b^13*c^20*w2^4-51210375336*b^15*c^12*w2^3+53538693120*b^18*c
^4*w2^2+303730560*b^17*c^19*w2^2-26814494016*b^16*c^16*w2+1555564694
4*b^16*c^17*w2+5016453120*b^17*w2*c-35365994496*b^17*w2*c^2+15551004
6720*b^17*w2*c^3-2508226560*b^17*w2^2*c+17682997248*b^17*w2^2*c^2-21
6099639504*b^17*c^12*w2^2-156625766640*b^17*c^14*w2^2-77755023360*b^
17*c^3*w2^2+1080167768064*b^17*c^5*w2+212234112*b^7*c^6*w2^2+5528448
*c^9*b^5*w2^2-158597856*c^9*b^6*w2^2+22999104*c^9*b^4*w2^2+113580806
4*c^9*b^7*w2^2+118138176*c^10*b^6*w2^2-4379547168*c^10*b^8*w2^2-4863
7440*c^5*b^8*w2^2+816873984*c^9*b^8*w2^2+3107820672*c^8*b^8*w2^2-143
18496*b^7*c^15*w2^2-6632316*b^7*c^16*w2^2-3725214912*c^7*b^8*w2^2+16
67688192*c^6*b^8*w2^2-139818240*b^7*c^5*w2^2+653508*b^15*c^22*w2+198
4743917568*b^15*w2*c^6-62023247424*b^15*c^16*w2+8222326848*b^15*c^17
*w2+12192104448*b^16*w2*c-73595879424*b^16*w2*c^2+267118829568*b^16*
w2*c^3+5030719488*b^15*c^2*w2^3+2183127552*b^15*c^17*w2^3-496342728*
b^15*c^18*w2^3-164084136480*b^18*c^14*w2-304367694336*b^15*c^7*w2^3-
58158*b^10*c^21*w2+270230059008*b^15*w2^2*c^5+103392*b^9*c^18*w2^4+1
58458432*c^8*b^12*w2^4-1906018304*c^6*b^12*w2^4+1502597008*c^7*b^12*
w2^4-2074416464*c^9*b^12*w2^4-205729745760*c^12*b^12*w2^2-4114594915
20*c^10*b^12*w2^2+396007446384*c^11*b^12*w2^2-60361920*b^6*c^6*w2^2+
175878*b^8*c^19*w2^2+12829280256*b^15*w2^4*c^5-14376960*b^11*w2-5643
91466064*b^13*c^13*w2-19449072*b^6*c^8+102420750672*b^15*c^10*w2^3-6
36571643904*b^16*c^4*w2+14501265408*b^15*w2*c-4021920*c^10*b^5*w2^4+
41140224*b^16*w2^4*c+25312186368*b^15*w2^4*c^7-24314810688*b^15*w2^4
*c^8+88915968*b^15*w2^4*c-1524096*c^9*b^3*w2^2-3055968*c^8*b^3*w2^2-
197750016*b^8*c^4*w2^2+45024768*b^8*c^3*w2^2+54955008*b^9*c^2*w2^2-8
4842496*b^9*c^3*w2^2-1016964864*b^9*c^4*w2^2+4251550464*b^9*c^5*w2^2
-5523117696*b^9*c^6*w2^2-2768053248*b^9*c^7*w2^2+6348435696*c^13*b^9
*w2^2-2274358536*c^14*b^9*w2^2+3132488736*b^9*c^10*w2^3-204557724*b^
14*c^19*w2+34192827792*b^13*c^15*w2^2-1319378202*b^13*c^16*w2^2-1808
66376*b^13*c^19*w2^2-7860771360*b^15*c^10*w2^4+5350698*b^9*c^18+1098
31788*b^9*c^17*w2+34002*b^10*c^21*w2^2-285754932*b^9*c^16*w2-6074611
20*b^17*c^19*w2+83532384*b^15*c^19*w2^3-859572*b^3*c^14*w2+258614850
816*b^13*c^4*w2-84315*b^6*c^16*w2^4-1055*c^20*b^10*w2^4-2608*b^12*c^
20*w2^4+93912313*b^12*c^15*w2^4-59563072*b^12*c^16*w2^4+333931*b^12*
c^19*w2^4+19634845*b^12*c^17*w2^4-3699652*b^12*c^18*w2^4-125155638*b
^10*c^17*w2-241920*b^8*c^19*w2+1713561372*b^10*c^16*w2-7086735360*b^
15*w2^2*c-226213*b^10*c^17*w2^4+249851*b^10*c^18*w2^4+85486336*b^12*
c^3*w2^4-267264*b^12*c*w2^4-1335296*b^12*c^2*w2^4-473555456*b^12*c^4
*w2^4+1256630080*b^12*c^5*w2^4+12739984*b^6*c^8*w2^4-286416*c^13*w2*
b^3+6222744*b^3*c^12*w2+158920704*b^13+168999696000*c^8*b^12+2700190
90944*c^6*b^12-343980109296*c^7*b^12+178458568848*c^9*b^12+9073152*b
^7*c^4*w2^3-230701536*b^7*c^8*w2^3+102334464*b^7*c^7*w2^3-70884*b^7*
c^18*w2^3-250920*b^4*c^14*w2^3-488670*b^8*c^17*w2^3+27043344*b^9*c^1
5*w2^3+36257508*b^9*c^16*w2^3-13248252*b^9*c^17*w2^3-368106*b^8*c^18
*w2^3+430308*c^20*b^11*w2^3-593028*b^5*c^14*w2^3+439848*b^5*c^15*w2^
3+846900*b^6*c^15*w2^3+3175032*b^6*c^14*w2^3-572328*b^6*c^16*w2^3+14
316*c^20*b^10*w2^3+23133312*b^7*c^6*w2^3+8361216*c^9*b^5*w2^3-358910
9828928*b^16*c^9*w2+59069088*c^12*b^6*w2^2+26687232*c^12*b^5*w2^2+12
1249476*c^14*b^7*w2^2-19359648*b^11*c^19*w2+3193632*c^10*b^4*w2^2-19
642896*c^11*b^4*w2^2+1596816*c^12*b^4*w2^2-30217034880*c^6*b^10*w2^2
+56219735232*c^7*b^10*w2^2-43087724352*c^8*b^10*w2^2-12183446592*c^9
*b^10*w2^2+34818048*b^10*c*w2^2+155833344*b^10*c^2*w2^2-1788996096*b
^10*c^3*w2^2+3766516992*b^10*c^4*w2^2+3899448576*b^10*c^5*w2^2+38847
7584*c^14*b^8*w2^2+638015616*w2^4*c^16*b^15-200457504*w2^4*c^17*b^15
+48399120*w2^4*c^18*b^15+2401928640*c^15*b^16*w2^4-747366912*c^16*b^
16*w2^4+13893180912*c^13*b^16*w2^4+39287431296*c^11*b^16*w2^4-254848
21344*c^12*b^16*w2^4-6338384784*c^14*b^16*w2^4-40711624704*b^11*c^4*
w2-110004048*b^12*c^19*w2-526608*b^9*c^19*w2-18142*b^8*c^18*w2^4+149
40*c^20*b^11*w2^4+52920*b^5*c^14*w2^4+106956*b^5*c^15*w2^4-205353*b^
6*c^15*w2^4+1592498*b^6*c^14*w2^4-466103937600*b^17*c^13*w2-47728944
*c^11*b^6*w2^2-2189773584*c^12*b^8*w2^2+204218496*c^13*b^8*w2^2+3042
20664*c^12*b^7*w2^2-283952016*c^13*b^7*w2^2-25393742784*b^9*c^9*w2^2
-7923930768*b^9*c^12*w2^2+18194868288*b^9*c^8*w2^2+60475815072*c^10*
b^10*w2^2-61734201696*c^11*b^10*w2^2+30237907536*c^12*b^10*w2^2-3045
861648*c^13*b^10*w2^2-5385965544*c^14*b^10*w2^2+4493659104*c^11*b^8*
w2^2+238490542080*b^17*c^4*w2^2+2016554714496*b^15*c^9*w2^2-10707738
6240*b^18*c^4*w2-41828832*c^9*b^6*w2^3+1592064*c^9*b^4*w2^3+20888352
0*c^9*b^7*w2^3+11899296*c^10*b^6*w2^3-975974304*c^10*b^8*w2^3-312748
80*c^5*b^8*w2^3+242968608*c^9*b^8*w2^3+628757760*c^8*b^8*w2^3-639590
4*b^7*c^15*w2^3-722916*b^7*c^16*w2^3-835340544*c^7*b^8*w2^3+41585971
2*c^6*b^8*w2^3-36748800*b^7*c^5*w2^3+5184554304*c^12*b^12*w2^3+10369
108608*c^10*b^12*w2^3-6463369056*c^11*b^12*w2^3-18314496*b^6*c^6*w2^
3+50592*b^8*c^19*w2^3-347328*c^9*b^3*w2^3+80352*c^8*b^3*w2^3-4711756
8*b^8*c^4*w2^3+12951552*b^8*c^3*w2^3-1554660*b^13*c^21*w2-4898880*b^
17*c^21*w2-147744*c^10*b^2*w2^2-3718082304*b^11*c^15*w2^2-1225816020
*b^11*c^16*w2^2+7921368*b^11*c^19*w2^2-7167168*b^5*c^6*w2^2-948672*c
^9*b^2*w2^2-791424*b^6*c^5*w2^2+131305248*b^6*c^7*w2^2-1382112*c^13*
b^5*w2^2-125831397888*b^11*c^7*w2+12395520*b^9*c^2*w2^3-25473024*b^9
*c^3*w2^3-185889024*b^9*c^4*w2^3+847888128*b^9*c^5*w2^3-1160240256*b
^9*c^6*w2^3-432693504*b^9*c^7*w2^3+1246678992*c^13*b^9*w2^3-43803208
8*c^14*b^9*w2^3+5949648*c^12*b^6*w2^3+5647968*c^12*b^5*w2^3+28837692
*c^14*b^7*w2^3+1351008*c^10*b^4*w2^3-2334240*c^11*b^4*w2^3+675504*c^
12*b^4*w2^3-9825624*b^15*c^20*w2^3+408456*b^11*c^21*w2-7202333376*c^
17*b^16*w2^2+13502316384*c^15*b^16*w2^2+11164827456*c^16*b^16*w2^2+3
83534465184*b^11*c^8*w2-3763854*b^13*c^20*w2^3-4090224960*b^14*c^12*
w2^4-8180449920*b^14*c^10*w2^4+6429393000*b^14*c^11*w2^4-25697844*b^
13*c^17*w2^4-91953360*b^7*c^10*w2^3-476981084160*b^17*c^4*w2-4344190
704*b^15*c^13*w2^4+3039351336*b^15*c^14*w2^4-5816448*b^16*c^21*w2^2-
15067008*b^7*c^8*w2^4+22650624*b^7*c^7*w2^4-6827904*b^7*c^6*w2^4-293
5296*b^7*c^5*w2^4+4330944*c^9*b^5*w2^4-8436000*c^9*b^6*w2^4+263808*c
^9*b^4*w2^4+1552896*b^7*c^4*w2^4+11906352*b^16*c^21*w2-134394171192*
b^11*c^12*w2+27142560*b^4*c^11*w2-717606*b^12*c^21*w2-3693503232*b^1
2*c^4*w2+1498086224*c^12*b^12*w2^4+2996172448*c^10*b^12*w2^4-2593254
824*c^11*b^12*w2^4-2698080*b^6*c^6*w2^4+355680*b^11*c^17*w2^4-479418
08148*b^11*c^14*w2-4222344672*w2^2*c^17*b^15-326415096*w2^2*c^18*b^1
5+31174839360*w2^2*c^16*b^15+114798961584*c^13*b^11*w2-24948*b^15*c^
22*w2^3+187720416*c^17*b^16*w2^4+2370054816*c^18*b^16*w2^2-503795376
*c^19*b^16*w2^2+69906240*c^20*b^16*w2^2+1050849860832*b^18*c^11*w2+4
087959746688*b^16*c^10*w2-216468*b^11*c^21*w2^2+1901284627968*b^15*c
^7*w2^2-997594859520*b^15*c^6*w2^2-53374464*w2^2*c^10*b^5+9702738524
16*b^18*c^7*w2+3193344*b^16*c^20*w2^3+400110423552*b^14*c^4*w2+24494
40*b^17*c^21*w2^2+41781132288*b^15*c^4*w2^2-74229571584*b^15*c^3*w2^
2+32502435840*b^15*c^2*w2^2+769824*b^18*c^21*w2+289959264*c^19*b^15*
w2^2-63481320*c^20*b^15*w2^2-2646080244*b^13*c^17*w2^2+1038425778*b^
13*c^18*w2^2-384912*b^18*c^21*w2^2-12318912*w2*c^13*b^5+8311140*b^14
*c^21*w2-1312673091840*b^18*c^8*w2+6480*b^16*c^22*w2^3+1097712*c^20*
b^15*w2^4-16668*b^13*c^21*w2^4+4956069888*b^11*w2*c^3-3642753408*c^6
*b^10*w2^3+7967484672*c^7*b^10*w2^3-6861382080*c^8*b^10*w2^3-9022056
00*c^9*b^10*w2^3+7673856*b^10*c*w2^3+7329792*b^10*c^2*w2^3-262523904
*b^10*c^3*w2^3+750216192*b^10*c^4*w2^3-37332096*b^10*c^5*w2^3+785947
20*c^14*b^8*w2^3+5563488*c^11*b^6*w2^3-487987152*c^12*b^8*w2^3+60742
152*c^13*b^8*w2^3+45976680*c^12*b^7*w2^3-52220880*c^13*b^7*w2^3-4986
715968*b^9*c^9*w2^3-1566244368*b^9*c^12*w2^3+3504256704*b^9*c^8*w2^3
+8180893824*c^10*b^10*w2^3-8603029824*c^11*b^10*w2^3+7702929216*b^13
*c^7*w2^4-26262*b^13*c^22*w2^3+1644668928*b^11*w2*c^2-140377389840*b
^11*c^10*w2^2+603576*b^11*c^18*w2^4+276624*c^7*b^4*w2^4+26272018*b^1
0*c^15*w2^4-5097272*b^10*c^16*w2^4-28153*b^10*c^19*w2^4-650304*c^8*b
^4*w2^4-1711296*b^5*c^7*w2^4-50707078272*b^16*c^8*w2^4+9174*b^12*c^2
2*w2^3-8698752*c^19*b^15*w2^4+2128129380*b^14*c^13*w2^4-939029922*b^
14*c^14*w2^4+10368*c^11*w2^4*b^2-2580480*b^13*w2^4+552554496*b^14*w2
^2+318348*b^12*c^21*w2^2-459195846336*b^11*c^9*w2+17376762816*b^15*c
^9*w2^4+167215104*b^17*w2^2-334430208*b^17*w2+303367016448*b^16*c^4*
w2^2-4751364096*b^16*c^4*w2^4-303906816*b^16*c^2*w2^4+1423982592*b^1
6*c^3*w2^4+12014106624*b^16*c^5*w2^4-4222890*b^14*c^21*w2^2+45386956
8*b^16*w2^2-1582011648*w2^4*c^15*b^15+318059568*b^11*c^18*w2-5184*b^
2*c^12*w2^4-1143172497024*b^16*c^8*w2^2+357274478592*b^16*c^6*w2^2+2
16037062144*b^16*c^7*w2^2+1954012813056*b^16*c^9*w2^2-2189238928128*
b^16*c^10*w2^2+924444*b^13*c^21*w2^2-261*b^12*c^21*w2^4-562028544*b^
15*w2^4*c^2+2226880512*b^15*w2^4*c^3-6195087360*b^15*w2^4*c^4-321224
4*b^11*c^20*w2-401408*b^12*w2^4+8478720*b^11*w2^2-423360*b^5*c^8*w2^
4+3060*c^19*b^9*w2^4+32400*b^3*c^13*w2^4-50544*b^3*c^12*w2^4+65952*b
^4*c^13*w2^4+488503203264*c^13*b^16*w2^2+1790968627152*c^11*b^16*w2^
2-1094619464064*c^12*b^16*w2^2-142896562128*c^14*b^16*w2^2-4140*b^11
*c^22*w2^2+24402535452*c^14*b^11*w2^2-59499749808*c^13*b^11*w2^2+701
88694920*c^12*b^11*w2^2+237998999232*c^9*b^11*w2^2-195220283616*c^8*
b^11*w2^2+39226112640*c^6*b^11*w2^2-39649464*c^13*b^6*w2^2-494495239
68*b^11*c^5*w2^2+20337933312*b^11*c^4*w2^2-2027870208*b^11*c^3*w2^2-
978388992*b^11*c^2*w2^2+221663232*b^11*c*w2^2+56369952*b^5*c^8*w2^2+
94071338496*b^11*c^5*w2-23915741184*b^16*c^6*w2^4+38430858240*b^16*c
^7*w2^4+55572723648*b^16*c^9*w2^4-50969642688*b^16*c^10*w2^4+1693491
35616*b^13*c^5*w2^2-132918499584*b^13*c^4*w2^2+46301792256*b^13*c^3*
w2^2-5719790592*b^13*c^2*w2^2-946630656*b^13*c*w2^2+7988145408*b^13*
c^9*w2^4-9492273792*b^13*c^8*w2^4-4336207488*b^13*c^6*w2^4+82949184*
c^9*b^11*w2^4+236246400*c^8*b^11*w2^4+289028736*c^6*b^11*w2^4-210900
0*c^13*b^6*w2^4-22763520*b^11*c^5*w2^4-77257728*b^11*c^4*w2^4+432046
08*b^11*c^3*w2^4-7649280*b^11*c^2*w2^4-29530800*c^14*b^11*w2^4-20737
296*c^13*b^11*w2^4+72122544*c^12*b^11*w2^4+36756*b^14*c^22*w2^3+1706
8032*b^13*c*w2^4-127956663684*b^13*c^14*w2^2+260707029264*b^13*c^13*
w2^2-283852455120*b^13*c^12*w2^2-1042828117056*b^13*c^9*w2^2+1023653
309472*b^13*c^8*w2^2+42220102464*b^13*c^6*w2^2+366224522400*b^18*c^1
3*w2-12045888*c^9*b^7*w2^4-6458352*c^10*b^6*w2^4-56082656*c^10*b^8*w
2^4-10027072*c^5*b^8*w2^4+40441488*c^9*b^8*w2^4+6961856*c^8*b^8*w2^4
-1415664*b^7*c^15*w2^4+213372*b^7*c^16*w2^4+331416*c^19*b^9*w2^2+381
024*b^3*c^13*w2^2-3497256*b^3*c^12*w2^2+5749776*b^4*c^13*w2^2+118584
0*b^2*c^11*w2^2-73872*b^2*c^12*w2^2-232825932*b^8*c^15*w2^2+52115256
*b^8*c^16*w2^2+1195916*b^8*c^16*w2^4-81288*b^4*c^14*w2^4-156673*b^8*
c^17*w2^4+3291336*b^9*c^15*w2^4+1931868*b^9*c^16*w2^4-815076*b^9*c^1
7*w2^4-2849730*b^8*c^15*w2^4+7864462368*b^11*c^15*w2-418258944*b^11*
c*w2)*(1+w2)^2/(3132*c^7*b^3+26460*b^5*c^4+1323*c^9*b^5-1512*c^9*b^6
-18*c^9*b^4-135*c^10*b^5+108*c^10*b^6+312*c^8*b^2-135*c^9*b^3+14364*
b^3*c^4-27*c^8*b^3+6864*c^5*b^2-2160*c^6*b^2+2160*b^3*c+42*c^10*b^4+
72*c^4*w2^2-7182*c^6*b^3+756*c^6*b-13230*b^5*c^6-7392*c^5*b^4+396*c^
3*b*w2^2-147096*b^6*c^5-35424*b^6*c^7+832*c^2*b^2*w2^2-630*c^7*b^2+8
6940*b^6*c^6+1212*c^6*b^4-1512*c^4*b+2274*c^7*b^4+720*c*b^3*w2^2-966
*c^8*b^4+11853*b^5*c^7+252*w2^2*c^6*b-288*b^4*c-4320*b^2*c^4+216*b^3
*c^2-7728*b^4*c^2+9096*b^4*c^3+2424*b^4*c^4+1188*b*c^3-5427*b^5*c^8+
4320*b^5-24192*b^6*c-141696*b^6*c^3+76032*b^6*c^2+173880*b^6*c^4-125
28*b^3*c^3-21168*b^5*c-2520*b^2*c^3+43416*b^5*c^2-47412*b^5*c^3+3456
*b^6+1344*b^4+2496*b^2*c^2+2288*w2^2*c^5*b^2+4788*w2^2*b^3*c^4-1440*
w2^2*b^2*c^4-2576*w2^2*b^4*c^2+3032*w2^2*b^4*c^3-8064*w2^2*b^6*c-705
6*w2^2*b^5*c+14472*w2^2*b^5*c^2-4176*w2^2*b^3*c^3+216*c^4+108*c^6+40
4*c^6*b^4*w2^2+758*c^7*b^4*w2^2-322*c^8*b^4*w2^2+3951*b^5*c^7*w2^2-2
16*c^5+3168*b^6*c^8*w2^2-99*c^7*b*w2^2-72*c^5*w2^2-504*c^4*b*w2^2+10
44*c^7*b^3*w2^2+8820*b^5*c^4*w2^2-15804*b^5*c^3*w2^2+441*c^9*b^5*w2^
2-504*c^9*b^6*w2^2-6*c^9*b^4*w2^2+36*c^10*b^6*w2^2+104*c^8*b^2*w2^2-
210*c^7*b^2*w2^2+28980*b^6*c^6*w2^2+9504*b^6*c^8-45*c^9*b^3*w2^2-9*c
^8*b^3*w2^2-720*c^6*b^2*w2^2-297*c^7*b-840*c^3*b^2*w2^2+14*c^10*b^4*
w2^2-2394*c^6*b^3*w2^2-4410*b^5*c^6*w2^2-2464*c^5*b^4*w2^2-49032*b^6
*c^5*w2^2-11808*b^6*c^7*w2^2-45*w2^2*c^10*b^5-96*c*b^4*w2^2+448*b^4*
w2^2+1440*b^5*w2^2+72*c^2*b^3*w2^2+1152*w2^2*b^6+36*w2^2*c^6+808*b^4
*c^4*w2^2-1809*b^5*c^8*w2^2-47232*b^6*c^3*w2^2+25344*b^6*c^2*w2^2+57
960*b^6*c^4*w2^2)/w2/(9396*c^7*b^3+79380*b^5*c^4+3969*c^9*b^5-4536*c
^9*b^6-54*c^9*b^4-405*c^10*b^5+324*c^10*b^6+936*c^8*b^2-405*c^9*b^3+
43092*b^3*c^4-81*c^8*b^3+20592*c^5*b^2-6480*c^6*b^2+6480*b^3*c-2394*
c^6*b^3*w2^3-4410*b^5*c^6*w2^3-2464*c^5*b^4*w2^3-49032*b^6*c^5*w2^3-
11808*b^6*c^7*w2^3+126*c^10*b^4+216*c^4*w2+216*c^4*w2^2-21546*c^6*b^
3+2268*c^6*b-39690*b^5*c^6-22176*c^5*b^4+1188*c^3*w2*b+1188*c^3*b*w2
^2-441288*b^6*c^5-106272*b^6*c^7+2496*c^2*b^2*w2+2496*c^2*b^2*w2^2-1
890*c^7*b^2+260820*b^6*c^6+3636*c^6*b^4-4536*c^4*b+6822*c^7*b^4+2160
*c*w2*b^3+2160*c*b^3*w2^2+1344*w2*b^4-2898*c^8*b^4+35559*b^5*c^7+756
*w2^2*c^6*b+4320*w2*b^5-864*b^4*c-12960*b^2*c^4+648*b^3*c^2+3132*c^7
*w2*b^3+11853*c^7*w2*b^5-297*c^7*w2*b-23184*b^4*c^2+27288*b^4*c^3+72
72*b^4*c^4+3564*b*c^3+808*b^4*c^4*w2^3-1809*b^5*c^8*w2^3-16281*b^5*c
^8+12960*b^5-72576*b^6*c-425088*b^6*c^3+228096*b^6*c^2+521640*b^6*c^
4-37584*b^3*c^3+26460*w2*b^5*c^4-18*w2*c^9*b^4-1512*w2*c^9*b^6+1323*
w2*c^9*b^5-63504*b^5*c+2288*w2^3*c^5*b^2+4788*w2^3*b^3*c^4+9504*w2*b
^6*c^8+758*c^7*b^4*w2^3-322*c^8*b^4*w2^3+3951*b^5*c^7*w2^3+832*c^2*b
^2*w2^3-72*c^5*w2^3-7560*b^2*c^3+108*w2*c^10*b^6-135*w2*c^10*b^5+143
64*w2*b^3*c^4-135*w2*c^9*b^3+130248*b^5*c^2+312*w2*c^8*b^2-142236*b^
5*c^3-27*w2*c^8*b^3-2160*w2*c^6*b^2+6864*w2*c^5*b^2+10368*b^6+42*w2*
c^10*b^4+4032*b^4-7182*w2*c^6*b^3-13230*w2*b^5*c^6+756*w2*c^6*b-7392
*w2*c^5*b^4-630*w2*c^7*b^2-35424*w2*b^6*c^7-147096*w2*b^6*c^5+86940*
w2*b^6*c^6+1212*w2*c^6*b^4-966*w2*c^8*b^4+2274*w2*c^7*b^4-4320*w2*b^
2*c^4-7728*w2*b^4*c^2+9096*w2*b^4*c^3+7488*b^2*c^2-5427*w2*b^5*c^8+2
424*w2*b^4*c^4-24192*w2*b^6*c-141696*w2*b^6*c^3-47232*b^6*c^3*w2^3+2
5344*b^6*c^2*w2^3+57960*b^6*c^4*w2^3+76032*w2*b^6*c^2+173880*w2*b^6*
c^4+36*c^6*w2^3-12528*w2*b^3*c^3-21168*w2*b^5*c+6864*w2^2*c^5*b^2+14
364*w2^2*b^3*c^4+252*w2^3*c^6*b+43416*w2*b^5*c^2+404*c^6*b^4*w2^3-47
412*w2*b^5*c^3-4320*w2^2*b^2*c^4-7728*w2^2*b^4*c^2+9096*w2^2*b^4*c^3
-24192*w2^2*b^6*c+720*c*b^3*w2^3-21168*w2^2*b^5*c+43416*w2^2*b^5*c^2
-12528*w2^2*b^3*c^3+396*c^3*b*w2^3+648*c^4+324*c^6-1440*w2^3*b^2*c^4
-2576*w2^3*b^4*c^2+1212*c^6*b^4*w2^2+2274*c^7*b^4*w2^2-966*c^8*b^4*w
2^2+11853*b^5*c^7*w2^2+3032*w2^3*b^4*c^3-8064*w2^3*b^6*c-7056*w2^3*b
^5*c+14472*w2^3*b^5*c^2-4176*w2^3*b^3*c^3-648*c^5-45*b^5*c^10*w2^3-2
16*c^5*w2-504*c^4*b*w2^3+9504*b^6*c^8*w2^2-297*c^7*b*w2^2-216*c^5*w2
^2-1512*c^4*w2*b-1512*c^4*b*w2^2+3132*c^7*b^3*w2^2+26460*b^5*c^4*w2^
2-840*c^3*b^2*w2^3+3168*b^6*c^8*w2^3-99*c^7*b*w2^3+1044*c^7*b^3*w2^3
-47412*b^5*c^3*w2^2+1323*c^9*b^5*w2^2-1512*c^9*b^6*w2^2-18*c^9*b^4*w
2^2+108*c^10*b^6*w2^2+312*c^8*b^2*w2^2-630*c^7*b^2*w2^2+86940*b^6*c^
6*w2^2+28512*b^6*c^8-135*c^9*b^3*w2^2-27*c^8*b^3*w2^2-2160*c^6*b^2*w
2^2+448*b^4*w2^3+1440*b^5*w2^3+1152*w2^3*b^6+108*w2*c^6+3456*w2*b^6-
96*c*b^4*w2^3+72*c^2*b^3*w2^3-891*c^7*b-2520*c^3*b^2*w2^2-2520*c^3*b
^2*w2+72*c^4*w2^3+8820*b^5*c^4*w2^3-15804*b^5*c^3*w2^3+441*c^9*b^5*w
2^3+42*c^10*b^4*w2^2-504*c^9*b^6*w2^3-6*c^9*b^4*w2^3+36*c^10*b^6*w2^
3+104*c^8*b^2*w2^3-210*c^7*b^2*w2^3+28980*b^6*c^6*w2^3-45*c^9*b^3*w2
^3-9*c^8*b^3*w2^3-720*c^6*b^2*w2^3-7182*c^6*b^3*w2^2-13230*b^5*c^6*w
2^2-7392*c^5*b^4*w2^2-147096*b^6*c^5*w2^2-35424*b^6*c^7*w2^2+14*c^10
*b^4*w2^3-135*w2^2*c^10*b^5-288*c*w2*b^4-288*c*b^4*w2^2+1344*b^4*w2^
2+4320*b^5*w2^2+216*c^2*w2*b^3+216*c^2*b^3*w2^2+3456*w2^2*b^6+108*w2
^2*c^6+2424*b^4*c^4*w2^2-5427*b^5*c^8*w2^2-141696*b^6*c^3*w2^2+76032
*b^6*c^2*w2^2+173880*b^6*c^4*w2^2)/b^2/(b*c-1-b)/(-c+b*c-2*b);

x3:=-4*(28853*c^19*b^8*w2^4-1163644380*c^13*b^12+9724129380*c^14*b^1
2+226476*b^15*c^22*w2^2+8829222912*b^11*c^7+6843854592*b^14*c^4+4387
9438584*b^14*c^11+192325372272*b^14*c^9-89406926496*b^14*c^10-182008
109376*b^14*c^6+949202550*b^14*c^17+53467614*b^14*c^18+60748963200*b
^14*c^5+1593108*b^15*c^21*w2^4-23083646976*b^16*c^2*w2^2+89169942528
*b^16*c^3*w2^2+1894995*b^7*c^17+32151168*b^7*c^4+7943878656*b^15*c^6
+12714153984*b^15*c^2+18613152*c^20*b^16-4289912280*c^15*b^16-138317
868*c^19*b^16+685698048*c^18*b^16-2320593624*c^17*b^16+5032191744*c^
16*b^16+308345284548*c^11*b^16-367626247488*c^10*b^16-14520622464*c^
14*b^16+74093519772*c^13*b^16-183813123744*c^12*b^16+161030135808*c^
6*b^16-759229200*b^7*c^8+406238976*b^7*c^7+42332544*b^7*c^6-12127968
0*b^7*c^5+48496320*c^9*b^5-176119920*c^9*b^6+10514448*c^9*b^4-178834
392*c^10*b^7+559154016*c^9*b^7-63275904*c^10*b^5+1920672*c^10*b^6-33
660*b^12*c^22*w2^2-3223461744*c^10*b^8-142093440*c^5*b^8+932724720*c
^9*b^8+1929495168*c^8*b^8-25389936*b^7*c^15-1322892*b^7*c^16-2735117
280*c^7*b^8+1431696384*c^6*b^8-1960848*c^9*b^3-2398408704*b^15*c-381
8327040*b^18*c^3*w2^4-195696*c^8*b^3-149309568*b^8*c^4+43400448*b^8*
c^3+41803776*b^17*w2^4+5971968*b^18*w2^4+40824*b^17*c^22*w2^2+931603
680*b^17*c^18*w2^2-4219405344*b^17*c^17*w2^2+270041942016*b^17*c^5*w
2^2+17268552*b^17*c^20*w2^2-38590437312*b^17*c^15*w2^2+466103937600*
b^17*c^9*w2^2+14541100560*b^17*c^16*w2^2-465315217920*b^17*w2^2*c^6-
626503066560*b^17*c^8*w2^2+48081343068*b^14*c^13-71881830*b^14*c^19-
44703463248*b^14*c^12-10720929024*b^9*c^10*w2^2+40269312*b^9*c^2-716
63616*b^9*c^3-678803328*b^9*c^4+2937928320*b^9*c^5-3874848192*b^9*c^
6-1844187264*b^9*c^7-216099639504*b^17*c^10*w2^2-98537472*b^18*c+441
0974880*c^13*b^9-1573425648*c^14*b^9+78998328*c^11*b^6+3179449584*c^
11*b^8-1611730872*c^12*b^8+233181180*c^13*b^8+89417196*c^12*b^7-1397
88504*c^13*b^7-39156441660*b^17*c^14-17643899520*b^9*c^9+11028599712
*b^9*c^10-5514299856*b^9*c^12+12587405184*b^9*c^8+33110570880*c^10*b
^10-34411846896*c^11*b^10+16555285440*c^12*b^10-1235344932*c^13*b^10
-3220363656*c^14*b^10+960336*c^12*b^6+241186896*c^14*b^8+31637952*c^
12*b^5+94903650*c^14*b^7+7804512*c^10*b^4-15126264*c^11*b^4+3902256*
c^12*b^4-15152422464*c^6*b^10+31150674144*c^7*b^10-25762909248*c^8*b
^10-4941379728*c^9*b^10+3085128*c^10*b^3+23639040*b^10*c+47734272*b^
10*c^2-960719616*b^10*c^3+2494364544*b^10*c^4+800948736*b^10*c^5-121
24080*c^13*b^5-160056*c^10*b^2+2916*b^18*c^22*w2^4-96228*b^18*c^21*w
2^4+971028*c^21*b^13-69984*c^22*b^13-551826432*b^11*c^15-750375738*b
^11*c^16-1895886*b^11*c^19+5971968*b^18+7174656*b^5*c^6-189216*c^9*b
^2+17988480*b^6*c^5+20412*c^12*b-40824*c^10*b-224208*c^16*b^5-47304*
c^13*b^2-3083184*c^10*b^3*w2^2+31897152*b^6*c^7-31123819728*c^12*b^1
2-62247639456*c^10*b^12+68241554568*c^11*b^12-67376448*b^6*c^6+21097
02672*c^17*b^17*w2^4-465801840*c^18*b^17*w2^4+19295218656*c^15*b^17*
w2^4-39156441660*c^14*b^17*w2^4-54024909876*c^12*b^17*w2^4-727055028
0*c^16*b^17*w2^4+276777478224*b^15*c^10*w2^2+320368203*b^11*c^17-473
81922*b^11*c^18-61183711260*b^15*c^13-247783353264*b^15*c^8+65148622
380*b^15*c^12-130297244760*b^15*c^10+244734845040*b^15*c^9+751628989
44*b^15*c^4+132519089664*b^15*c^7+1443744*c^7*b^4-2916*c^11-96228*b^
18*c^21+6529*b^10*c^21*w2^4+81648*c^10*b*w2^2-1422036*b^16*c^21*w2^4
+1946917134*b^10*c^15-473513202*b^10*c^16-3752811*b^10*c^19-58482*c^
21*b^12+54432*b^16*c^22*w2^4-75330*b^15*c^22*w2^4+82404*w2^4*c^16*b^
5-233051968800*b^17*c^9+108049819752*b^17*c^10+232657608960*b^17*c^6
+2109702672*b^17*c^17-465801840*b^17*c^18-135020971008*b^17*c^5+5826
2992200*b^17*c^13+75932640*b^17*c^19-54024909876*b^17*c^12-10103616*
c^8*b^4-1554370560*b^16*c-30476736*b^5*c^7+296374079088*c^9*b^16-116
164979712*c^8*b^16-68638596480*c^7*b^16+9529933824*b^16*c^2-2163834*
c^21*b^14-8634276*c^20*b^17*w2^4+75932640*c^19*b^17*w2^4+612360*c^21
*b^17*w2^4+281070*c^17*b^6-251181*c^18*b^7+169533*c^19*b^8+801000948
6*c^14*b^11-21945925512*c^13*b^11-39278297088*b^15*c^3+30972919158*b
^15*c^14-80733169152*b^15*c^5-587210148*b^15*c^18+1261455768*b^15*c^
17-248246208*b^15*c^16-8282443104*b^15*c^15+27044152020*c^12*b^11+66
35520*b^11-54088304040*c^10*b^11+87783702048*c^9*b^11-64080075888*c^
8*b^11+24012023616*c^6*b^11-44029980*c^13*b^6-20503564992*b^11*c^5+6
064886016*b^11*c^4+485346816*b^11*c^3-687522816*b^11*c^2+99283968*b^
11*c+617446996992*b^17*c^7*w2^2+109026*c^22*b^14+23652*c^22*b^12+582
62992200*c^13*b^17*w2^4+19219680*b^5*c^8-266371962624*b^13*c^10*w2^2
-131356232604*b^18*c^11-7580264472*b^18*c^15+20510517060*b^18*c^14-4
5778065300*b^18*c^13-121284231552*b^18*c^7-96957*b^11*c^21-12357*c^1
8*b^7*w2^4-2916*c^11*w2^4+41803776*b^17+603183888*c^10*b^7*w2^2+2799
36*c^19*b^9+490212*b^3*c^13-1542564*b^3*c^12+2628612*b^4*c^13+24462*
c^14*b^3+90234*c^15*b^4-552541176*b^18*c^17*w2^4-7580264472*b^18*c^1
5*w2^4-45778065300*b^18*c^13*w2^4+20510517060*b^18*c^14*w2^4+2285030
088*b^18*c^16*w2^4-994332672*b^13*c+10216743840*b^13*c^8-1277092980*
b^13*c^14+81193886784*b^13*c^7-3112668*b^13*c^20-5074617924*b^13*c^1
5+3877320636*b^13*c^16+6930385920*b^13*c^3+1593686016*b^13*c^2+16926
284880*b^13*c^13-25080823152*b^13*c^12-5687753418*b^14*c^16+91816519
68*b^14*c^2-18401748480*b^14*c^3+48439296*b^12-19438755840*b^17*w2^4
*c^3+1232627328*c^13*b^9*w2^4-443196288*c^14*b^9*w2^4-18736072*c^11*
b^6*w2^4+855967216*c^11*b^8*w2^4-411425944*c^12*b^8*w2^4+30813900*c^
13*b^8*w2^4+419580*b^2*c^11-80028*b^2*c^12-170944830*b^8*c^15+447405
12*b^8*c^16+3668779008*b^16*w2^2*c+20412*w2^4*c^12*b+2285030088*b^18
*c^16-14915340*b^18*c^19+1507572*b^18*c^20+122425344*b^14*w2^4-24101
6832*b^13*w2^2+877500*b^13*c^20*w2^2+1615464*w2^4*c^10*b^3+152769717
792*b^13*c^10*w2^4-217332*b^14*c^22*w2^2+108049819752*b^17*c^10*w2^4
-1262952*b^4*c^14+771876864*b^18*c^2+169792573896*b^18*c^10-18311226
1200*b^18*c^9+164084136480*b^18*c^8-3818327040*b^18*c^3+771876864*b^
18*c^2*w2^4-2220210*b^8*c^17+115261704*b^9*c^15+121089006*b^9*c^16-4
5905130*b^9*c^17-1166481*b^8*c^18-116525984400*w2^2*c^13*b^17-151794
0*b^16*c^21+57024*b^16*c^22+2342196*b^15*c^21+612360*b^17*c^21-3240*
b^11*c^22+59622635520*b^17*c^4+2916*b^18*c^22+73120962816*b^18*c^6-3
5362635264*b^18*c^5+13384673280*b^18*c^4-124074260352*b^13*c^6-14779
91124*b^13*c^17+314339940*b^13*c^18-2215766016*b^14*c-286297716672*b
^14*c^8-35787214584*b^14*c^14+284497056864*b^14*c^7+17932914*b^14*c^
20+17781066054*b^14*c^15-67705139520*b^13*c^9-148517991936*b^16*c^5+
87769350144*b^16*c^4-35409374208*b^16*c^3-233051968800*b^17*c^9*w2^4
+232657608960*b^17*c^6*w2^4-47997*b^11*c^21*w2^4-78651*c^20*b^9+1342
818*c^20*b^11+104567760*b^18*c^18+84896286948*b^18*c^12-552541176*b^
18*c^17-24832332*c^20*b^15+153430848*c^19*b^15-135020971008*b^17*c^5
*w2^4+59622635520*b^17*c^4*w2^4-308723498496*b^17*c^7*w2^4-27071820*
b^13*c^19+94591431936*b^13*c^5-40235512320*b^13*c^4-2402460*b^5*c^14
+1904796*b^5*c^15-20412*b^17*c^22-99306*b^15*c^22-7270550280*b^17*c^
16+4420749312*b^17*c^2-19438755840*b^17*c^3-627056640*b^17*c+3132515
33280*b^17*c^8-308723498496*b^17*c^7-8634276*b^17*c^20+19295218656*b
^17*c^15-138388739112*w2^2*c^12*b^15+129458146968*w2^2*c^13*b^15-648
32157972*w2^2*c^14*b^15+29830680*b^18*c^19*w2^2+164112189696*b^14*c^
8*w2^2+344893857408*b^14*c^6*w2^2-389815909056*b^14*c^7*w2^2+2086773
72192*b^14*c^9*w2^2-30437028*b^14*c^20*w2^2-24363494316*b^14*c^15*w2
^2+10777933044*b^14*c^16*w2^2+94791276*b^14*c^19*w2^2-2482933644*b^1
4*c^17*w2^2+135683460*b^14*c^18*w2^2+24266566656*b^14*c^3*w2^2+41557
89312*b^14*c*w2^2-15583758336*b^14*c^2*w2^2+35812212480*b^13*c^5*w2^
4-32467212288*b^13*c^4*w2^4+12298300416*b^13*c^3*w2^4-1888468992*b^1
3*c^2*w2^4+1474560*b^11*w2^4+293822464*c^6*b^8*w2^4-229392*c^9*b^3*w
2^4-812592*c^8*b^3*w2^4-36497024*b^8*c^4*w2^4-699670752*c^7*b^8*w2^4
-35698585356*b^13*c^14*w2^4+70928518320*b^13*c^13*w2^4-76384858896*b
^13*c^12*w2^4+10822279348*c^13*b^12*w2^4+5735280212*c^14*b^12*w2^4+1
5483810816*b^11*c^7*w2^4+379683*b^7*c^17*w2^4+17367482880*b^14*c^4*w
2^2-158907753216*b^14*c^5*w2^2+52169343048*b^14*c^13*w2^2+2051402371
2*b^14*c^14*w2^2+205560503424*b^13*c^7*w2^2+10219220172*b^13*c^15*w2
^4-853435872*b^13*c^16*w2^4-48040236*b^13*c^19*w2^4+557990208*c^18*b
^16*w2^4-121003308*c^19*b^16*w2^4+16975008*c^20*b^16*w2^4-20151*c^20
*b^9*w2^4+7386368*b^8*c^3*w2^4+10317312*b^9*c^2*w2^4-14450688*b^9*c^
3*w2^4-201151872*b^9*c^4*w2^4+824833152*b^9*c^5*w2^4-1059809472*b^9*
c^6*w2^4-557509248*b^9*c^7*w2^4+444361448448*b^16*w2^2*c^5-40824*b*c
^12*w2^2+117684*b^13*c^22*w2^2+50161646304*b^13*c^10-489870486*b^11*
c^17*w2^2+95322564*b^11*c^18*w2^2+4766400*c^7*b^4*w2^2-2267370252*b^
10*c^15*w2^2+597019788*b^10*c^16*w2^2+4778982*b^10*c^19*w2^2+585216*
c^8*b^4*w2^2+5807232*b^5*c^7*w2^2+297900*b^4*c^15*w2^2-11943936*b^18
*w2^2+3073191264*c^10*b^9*w2^4-138068280*c^10*b^7*w2^4-239508*b^5*c^
16*w2^2-40824*c^10*w2^4*b+5832*c^11*w2^2+23085*c^21*b^10+1993572*b^6
*c^15+17285400*b^6*c^14-2105514*b^6*c^16+69034140*c^12*b^7*w2^4-5943
8520*c^13*b^7*w2^4-4930509312*b^9*c^9*w2^4-1536595632*b^9*c^12*w2^4+
3545570304*b^9*c^8*w2^4+12828726784*c^10*b^10*w2^4-13021260016*c^11*
b^10*w2^4+6414363392*c^12*b^10*w2^4-339585147792*b^18*c^10*w2^2+9323
1*c^20*b^10-98537472*b^18*w2^4*c-60264*w2^4*c^13*b^2-240084*b^3*c^14
*w2^2+128304*b^2*c^13*w2^2-1107210200*c^14*b^10*w2^4+14894448*c^12*b
^6*w2^4+77035600*c^14*b^8*w2^4+4254336*c^12*b^5*w2^4+22161258*c^14*b
^7*w2^4-699799924*c^13*b^10*w2^4+6872*b^12*c^22*w2^4+59778*b^14*c^22
*w2^4-860490*b^14*c^21*w2^4-3168558*b^12*c^20-5553497700*b^12*c^15+1
304941914*b^12*c^16+32675400*b^12*c^19+65687922*b^12*c^17-125992260*
b^12*c^18+12514824*b^10*c^17+19487223*b^10*c^18-1543753728*b^18*w2^2
*c^2+262712465208*b^18*c^11*w2^2-169792573896*b^18*c^12*w2^2-4102103
4120*b^18*c^14*w2^2+7636654080*b^18*c^3*w2^2-5832*b^18*c^22*w2^2-209
135520*b^18*c^18*w2^2+1105082352*b^18*c^17*w2^2+70725270528*b^18*c^5
*w2^2-3015144*b^18*c^20*w2^2+15160528944*b^18*c^15*w2^2+197074944*b^
18*w2^2*c+223285248*b^14-241056*c^9*b^2*w2^4+78642*b^9*c^20*w2^2+154
275840*b^15*w2^4+253650096*b^13*c^18*w2^4+151200*c^10*b^4*w2^4-39184
56*c^11*b^4*w2^4+75600*c^12*b^4*w2^4-6562014016*c^6*b^10*w2^4+118528
86496*c^7*b^10*w2^4-8857681600*c^8*b^10*w2^4-2799199696*c^9*b^10*w2^
4+6685696*b^10*c*w2^4+37395968*b^10*c^2*w2^4+1507572*b^18*c^20*w2^4-
121139941824*c^8*b^12*w2^2-140710506624*c^6*b^12*w2^2+202215618432*c
^7*b^12*w2^2-71825203296*c^9*b^12*w2^2-720*b^11*c^22*w2^4+111476736*
b^16*w2^4-463822848*b^15*w2^2+82512*b^6*c^17*w2^2+101574*w2^4*c^14*b
^3-111510*w2^4*c^15*b^4-27540*b^13*c^22*w2^4+5487012*b^12*c^20*w2^2+
12638476152*b^12*c^15*w2^2-4397203332*b^12*c^16*w2^2-40355640*b^12*c
^19*w2^2+648059904*b^12*c^17*w2^2+60470388*b^12*c^18*w2^2-31625388*b
^10*c^17*w2^2-21255894*b^10*c^18*w2^2-10331043840*b^12*c^3*w2^2-4593
2544*b^12*c*w2^2+2809350144*b^12*c^2*w2^2+7740209664*b^12*c^4*w2^2+4
1475833856*b^12*c^5*w2^2+79993728*b^6*c^8*w2^2-5220378*b^9*c^18*w2^2
+1989696960*b^14*c^8*w2^4+518657263776*b^15*c^8*w2^2+136126287612*b^
15*c^12*w2^4-32463350856*w2^4*b^11*c^10+366224522400*b^18*c^9*w2^2-4
570060176*b^18*c^16*w2^2-146241925632*b^18*w2^2*c^6-328168272960*b^1
8*c^8*w2^2+91556130600*b^18*c^13*w2^2+203378688*b^15+116785152*b^16+
242568463104*b^18*c^7*w2^2-68935680*b^12*w2^2-881141760*b^14*c*w2^4+
1209074688*b^14*c^2*w2^4-57092421888*b^14*c^4*w2^4+151391908224*b^14
*c^5*w2^4+31081536*b^6*c^7*w2^4-17956300824*c^13*b^12*w2^2-151424927
28*c^14*b^12*w2^2-31363974144*b^11*c^7*w2^2-1540854*b^7*c^17*w2^2-88
86528*b^7*c^4*w2^2+695447136*b^7*c^8*w2^2-64194048*b^7*c^7*w2^2-9677
38176*b^11*c^15*w2^4-248197842*b^11*c^16*w2^4+2437650*b^11*c^19*w2^4
-2636928*b^5*c^6*w2^4-2037632*b^6*c^5*w2^4+16642568448*w2^2*c^15*b^1
5+738084736*b^10*c^4*w2^4+991433984*b^10*c^5*w2^4+718416*c^13*b^5*w2
^4-25272*c^10*b^2*w2^4-378014464*b^10*c^3*w2^4+69426*b^7*c^18*w2^2-5
324616*b^15*c^21*w2^2-132192*b^16*c^22*w2^2+12586813398*b^14*c^15*w2
^4-7394027706*b^14*c^16*w2^4+38174922*b^14*c^19*w2^4+2365498566*b^14
*c^17*w2^4-446034546*b^14*c^18*w2^4+9772780032*b^14*c^3*w2^4+73152*b
^4*c^14*w2^2-297072*b^8*c^17*w2^2-97444656*b^9*c^15*w2^2-123298164*b
^9*c^16*w2^2+45751932*b^9*c^17*w2^2+1161342*b^8*c^18*w2^2-1466460*c^
20*b^11*w2^2+4888944*b^5*c^14*w2^2-362952*b^5*c^15*w2^2-7221816*b^6*
c^15*w2^2+9999216*b^6*c^14*w2^2+1042812*b^6*c^16*w2^2-183150*c^20*b^
10*w2^2+2361474*b^14*c^20*w2^4-236608886592*b^14*c^6*w2^4+2013890143
68*b^14*c^7*w2^4-264802464144*b^14*c^9*w2^4-224672153472*b^14*c^12*w
2^2-449344306944*b^14*c^10*w2^2+418476968208*b^14*c^11*w2^2+83649024
00*b^12*c^3-59885568*b^12*c-1622301696*b^12*c^2-16127009280*b^12*c^4
+4204027008*b^12*c^5+4420749312*b^17*w2^4*c^2-627056640*b^17*w2^4*c-
297828513792*b^15*w2^4*c^6-31838*c^17*b^6*w2^4+3688416*b^13*c^20*w2^
4+169792573896*b^18*c^10*w2^4+73120962816*b^18*c^6*w2^4+13384673280*
b^18*c^4*w2^4-35362635264*b^18*c^5*w2^4-121284231552*b^18*c^7*w2^4-2
6769346560*b^18*c^4*w2^2-151865280*b^17*c^19*w2^2+1254113280*b^17*w2
^2*c-8841498624*b^17*w2^2*c^2+108049819752*b^17*c^12*w2^2+7831288332
0*b^17*c^14*w2^2+38877511680*b^17*c^3*w2^2-202268160*b^7*c^6*w2^2+23
672448*c^9*b^5*w2^2+66118176*c^9*b^6*w2^2-11513376*c^9*b^4*w2^2-9896
42304*c^9*b^7*w2^2-135043200*c^10*b^6*w2^2+3148991136*c^10*b^8*w2^2-
19012608*c^5*b^8*w2^2-408916512*c^9*b^8*w2^2-2434390272*c^8*b^8*w2^2
+4012128*b^7*c^15*w2^2+6320880*b^7*c^16*w2^2+2705257152*c^7*b^8*w2^2
-1113209856*c^6*b^8*w2^2+98614656*b^7*c^5*w2^2+189928737792*b^15*w2^
2*c^5+1571499*b^9*c^18*w2^4+45882241696*c^8*b^12*w2^4+68456072512*c^
6*b^12*w2^4-89318103104*c^7*b^12*w2^4+43289117392*c^9*b^12*w2^4+1085
70817440*c^12*b^12*w2^2+217141634880*c^10*b^12*w2^2-211647963024*c^1
1*b^12*w2^2+33369984*b^6*c^6*w2^2-119394*b^8*c^19*w2^2+96072915456*b
^15*w2^4*c^5+138283200*b^6*c^8-8508672*c^10*b^5*w2^4-1456164864*b^16
*w2^4*c+538756987392*b^15*w2^4*c^7-659910881520*b^15*w2^4*c^8-163134
2592*b^15*w2^4*c+116640*c^9*b^3*w2^2+1920672*c^8*b^3*w2^2+148651776*
b^8*c^4*w2^2-30564864*b^8*c^3*w2^2-40264704*b^9*c^2*w2^2+73580544*b^
9*c^3*w2^2+668208384*b^9*c^4*w2^2-2928123648*b^9*c^5*w2^2+3945541248
*b^9*c^6*w2^2+1559114496*b^9*c^7*w2^2-4273623072*c^13*b^9*w2^2+15082
91568*c^14*b^9*w2^2-12847531464*b^13*c^15*w2^2-855781020*b^13*c^16*w
2^2+68629176*b^13*c^19*w2^2-272252575224*b^15*c^10*w2^4+5303151*b^9*
c^18-26478*b^10*c^21*w2^2+313251533280*b^17*c^8*w2^4-286338*b^6*c^16
*w2^4+73039*c^20*b^10*w2^4-2360182*b^12*c^20*w2^4-5582381444*b^12*c^
15*w2^4+2139252266*b^12*c^16*w2^4+13023136*b^12*c^19*w2^4-399590306*
b^12*c^17*w2^4+6327440*b^12*c^18*w2^4+5452406784*b^15*w2^2*c+1549115
6*b^10*c^17*w2^4+5766287*b^10*c^18*w2^4+3333922816*b^12*c^3*w2^4+101
541888*b^12*c*w2^4-1208413184*b^12*c^2*w2^4+809912320*b^12*c^4*w2^4-
25573779584*b^12*c^5*w2^4-14437184*b^6*c^8*w2^4-14915340*c^19*b^18*w
2^4+104567760*c^18*b^18*w2^4+143327232*b^13+77793035040*c^8*b^12+417
58141248*c^6*b^12-88855963200*c^7*b^12-4654577520*c^9*b^12-67521600*
c^12*b^6*w2^2-3716928*c^12*b^5*w2^2-86930892*c^14*b^7*w2^2+1946880*c
^10*b^4*w2^2+5966064*c^11*b^4*w2^2+973440*c^12*b^4*w2^2+19104633216*
c^6*b^10*w2^2-36277924032*c^7*b^10*w2^2+28255663872*c^8*b^10*w2^2+70
65041760*c^9*b^10*w2^2-27113472*b^10*c*w2^2-93772800*b^10*c^2*w2^2+1
223419392*b^10*c^3*w2^2-2720754432*b^10*c^4*w2^2-2024024832*b^10*c^5
*w2^2-304298784*c^14*b^8*w2^2+9307141056*w2^4*c^16*b^15-1501139304*w
2^4*c^17*b^15+18282348*w2^4*c^18*b^15+5843179944*c^15*b^16*w2^4+2043
999360*c^16*b^16*w2^4+136926515772*c^13*b^16*w2^4+490105956420*c^11*
b^16*w2^4-301052155680*c^12*b^16*w2^4-42375148704*c^14*b^16*w2^4-285
133*b^8*c^18*w2^4+362682*c^20*b^11*w2^4-1639764*b^5*c^14*w2^4+169452
*b^5*c^15*w2^4+1942596*b^6*c^15*w2^4-1804648*b^6*c^14*w2^4-20412*b^1
7*c^22*w2^4+112952592*c^11*b^6*w2^2+1574495568*c^12*b^8*w2^2-1022291
28*c^13*b^8*w2^2-301591944*c^12*b^7*w2^2+247410576*c^13*b^7*w2^2+170
94492288*b^9*c^9*w2^2+5360464512*b^9*c^12*w2^2-12066332544*b^9*c^8*w
2^2-38099184768*c^10*b^10*w2^2+39064052448*c^11*b^10*w2^2-1904959238
4*c^12*b^10*w2^2+1766260440*c^13*b^10*w2^2+3531957984*c^14*b^10*w2^2
-3299809248*c^11*b^8*w2^2-119245271040*b^17*c^4*w2^2-517832587872*b^
15*c^9*w2^2+19440*c^10*b^2*w2^2+1960248384*b^11*c^15*w2^2+854059212*
b^11*c^16*w2^2-3242052*b^11*c^19*w2^2+7664256*b^5*c^6*w2^2+513216*c^
9*b^2*w2^2+5280768*b^6*c^5*w2^2-115549056*b^6*c^7*w2^2-5918112*c^13*
b^5*w2^2+6943147632*c^17*b^16*w2^2+36877590576*c^15*b^16*w2^2-190340
61696*c^16*b^16*w2^2+203932017360*b^14*c^12*w2^4+407864034720*b^14*c
^10*w2^4-359486118792*b^14*c^11*w2^4-559565820*b^13*c^17*w2^4-137781
486972*b^15*c^13*w2^4+82488860190*b^15*c^14*w2^4+3582792*b^16*c^21*w
2^2-177290064*b^7*c^8*w2^4+20365056*b^7*c^7*w2^4+50689152*b^7*c^6*w2
^4-24299712*b^7*c^5*w2^4-2873664*c^9*b^5*w2^4-24974256*c^9*b^6*w2^4+
5219856*c^9*b^4*w2^4+1581696*b^7*c^4*w2^4-53477618128*c^12*b^12*w2^4
-106955236256*c^10*b^12*w2^4+101914331272*c^11*b^12*w2^4-9162816*b^6
*c^6*w2^4+175193163*b^11*c^17*w2^4-2967636528*w2^2*c^17*b^15+1343313
720*w2^2*c^18*b^15+1149355008*w2^2*c^16*b^15-1619027352*c^17*b^16*w2
^4-1837608768*c^18*b^16*w2^2+348320088*c^19*b^16*w2^2-45085248*c^20*
b^16*w2^2+144954*b^11*c^21*w2^2-266281095168*b^15*c^7*w2^2-367793602
56*b^15*c^6*w2^2+7433856*w2^2*c^10*b^5+164084136480*b^18*c^8*w2^4-18
3112261200*b^18*c^9*w2^4-131356232604*b^18*c^11*w2^4+84896286948*b^1
8*c^12*w2^4-1224720*b^17*c^21*w2^2-171944156160*b^15*c^4*w2^2+892331
45856*b^15*c^3*w2^2-28855554048*b^15*c^2*w2^2-348566976*c^19*b^15*w2
^2+56358504*c^20*b^15*w2^2+1626391440*b^13*c^17*w2^2-515833812*b^13*
c^18*w2^2+192456*b^18*c^21*w2^2-13962780*c^20*b^15*w2^4+115884*b^13*
c^21*w2^4-163507522752*b^13*c^7*w2^4+84243733488*b^11*c^10*w2^2-3828
3426*b^11*c^18*w2^4-1784160*c^7*b^4*w2^4+740805406*b^10*c^15*w2^4-20
5062938*b^10*c^16*w2^4-1476619*b^10*c^19*w2^4-886464*c^8*b^4*w2^4-27
11232*b^5*c^7*w2^4-339001189632*b^16*c^8*w2^4+55956096*c^19*b^15*w2^
4-66200616036*b^14*c^13*w2^4+248712120*b^14*c^14*w2^4+284796*c^11*w2
^4*b^2+56401920*b^13*w2^4-445095936*b^14*w2^2-44856*b^12*c^21*w2^2+5
51125947888*b^15*c^9*w2^4-83607552*b^17*w2^2-235213922304*b^16*c^4*w
2^2+71422746624*b^16*c^4*w2^4+8691204096*b^16*c^2*w2^4-30976846848*b
^16*c^3*w2^4-103617750528*b^16*c^5*w2^4+4058388*b^14*c^21*w2^2-27072
9216*b^16*w2^2-33672311712*w2^4*c^15*b^15-12636*b^2*c^12*w2^4-356147
083008*b^16*c^8*w2^2-609089974272*b^16*c^6*w2^2+590041449216*b^16*c^
7*w2^2+45083436192*b^16*c^9*w2^2+154216275840*b^16*c^10*w2^2-1353600
*b^13*c^21*w2^2+99162*b^12*c^21*w2^4+7148943360*b^15*w2^4*c^2-143247
60576*b^15*w2^4*c^3-2340140544*b^15*w2^4*c^4+14073856*b^12*w2^4-8110
080*b^11*w2^2+13118112*b^5*c^8*w2^4+56448*c^19*b^9*w2^4+57348*b^3*c^
13*w2^4-807732*b^3*c^12*w2^4+1304964*b^4*c^13*w2^4+49148928*b^11*c*w
2^4+11270859048*c^13*b^16*w2^2-169852340232*c^11*b^16*w2^2+771081379
20*c^12*b^16*w2^2-44518385376*c^14*b^16*w2^2+3960*b^11*c^22*w2^2-142
93493460*c^14*b^11*w2^2+35490774960*c^13*b^11*w2^2-42121866744*c^12*
b^11*w2^2-141963099840*c^9*b^11*w2^2+114347947680*c^8*b^11*w2^2-2732
9894784*c^6*b^11*w2^2+16529544*c^13*b^6*w2^2+31351711104*b^11*c^5*w2
^2-12201288192*b^11*c^4*w2^2+829965312*b^11*c^3*w2^2+750827520*b^11*
c^2*w2^2-148432896*b^11*c*w2^2-39111552*b^5*c^8*w2^2+65407979520*b^1
6*c^6*w2^4+93490879104*b^16*c^7*w2^4+547706063088*b^16*c^9*w2^4-6021
04311360*b^16*c^10*w2^4-104089052160*b^13*c^5*w2^2+66026727936*b^13*
c^4*w2^2-17569069056*b^13*c^3*w2^2-449280000*b^13*c^2*w2^2+138608640
0*b^13*c*w2^2-283714073280*b^13*c^9*w2^4+285588682848*b^13*c^8*w2^4+
27309947904*b^13*c^6*w2^4+55506584736*c^9*b^11*w2^4-46487929392*c^8*
b^11*w2^4+7942330944*c^6*b^11*w2^4-6243564*c^13*b^6*w2^4-11212362432
*b^11*c^5*w2^4+4900278528*b^11*c^4*w2^4-624038400*b^11*c^3*w2^4-1856
93184*b^11*c^2*w2^4+5810991174*c^14*b^11*w2^4-13876646184*c^13*b^11*
w2^4+16231675428*c^12*b^11*w2^4-118665216*b^13*c*w2^4+55960225920*b^
13*c^14*w2^2-119807384832*b^13*c^13*w2^2+133185981312*b^13*c^12*w2^2
+479229539328*b^13*c^9*w2^2-447681807360*b^13*c^8*w2^2+27384992640*b
^13*c^6*w2^2+237754080*c^9*b^7*w2^4+29788896*c^10*b^6*w2^4-822851888
*c^10*b^8*w2^4+672896*c^5*b^8*w2^4+123255600*c^9*b^8*w2^4+616284800*
c^8*b^8*w2^4-1272816*b^7*c^15*w2^4-1584036*b^7*c^16*w2^4-287424*c^19
*b^9*w2^2-29160*b^3*c^13*w2^2+1541592*b^3*c^12*w2^2-2878344*b^4*c^13
*w2^2-538488*b^2*c^11*w2^2+9720*b^2*c^12*w2^2+169078572*b^8*c^15*w2^
2-34787808*b^8*c^16*w2^2+9181952*b^8*c^16*w2^4-110808*b^4*c^14*w2^4+
10514*b^8*c^17*w2^4+34844328*b^9*c^15*w2^4+33119046*b^9*c^16*w2^4-12
888018*b^9*c^17*w2^4-43729422*b^8*c^15*w2^4)/(-11646*c^19*b^8*w2^4+8
5607508096*c^13*b^12-30508125120*c^14*b^12+196*c^20*b^8*w2^6-1260*c^
20*b^9*w2^6+360215066304*b^11*c^7+69144192*c^7*b^3+1677749760*b^7*c^
3-188116992*b^7*c^2-13107420*b^7*c^17+114213888*b^5*c^4-2699516160*b
^7*c^4+13278390912*b^7*c^8-17788206528*b^7*c^7+12373217856*b^7*c^6-2
162412288*b^7*c^5-2935105632*c^9*b^5+399061728*c^9*b^6+809769312*c^9
*b^4-5333877216*c^9*b^7+1488418416*c^10*b^6-839808*c^10+762624*c^5*w
2^6*b^3+57024*c^7*w2^6*b-52254720*b^7*c+38701206432*c^10*b^8+2338253
0496*c^5*b^8-42856659360*c^9*b^8+24030364608*c^8*b^8+67575384*b^7*c^
15+42179940*b^7*c^16+7468109280*c^7*b^8-27140204736*c^6*b^8-18429120
*c^8*b^2+360837504*c^9*b^3+276624*c^6*w2^6*b^2-160994304*b^8*c-40329
4464*c^8*b^3-22406544*c^6*b^2-9009398016*b^8*c^4+352014336*b^8*c^3+8
37153792*b^8*c^2-3791616*c^2*b^6*w2^4+982692*c^17*b^5+368022528*b^9*
c^2-4362522624*b^9*c^3+7295318784*b^9*c^4+5122828800*b^9*c^5-3916309
3056*b^9*c^6+73158660864*b^9*c^7-79992*w2^6*c^13*b^2+1467552816*c^11
*b^5-9144832608*c^13*b^9+2447693316*c^14*b^9+199530864*c^11*b^6-2142
8329680*c^11*b^8+6007591152*c^12*b^8+933513660*c^13*b^8+2666938608*c
^11*b^7-3319597728*c^12*b^7+2223525816*c^13*b^7+40963874688*b^9*c^9-
20481937344*b^9*c^11+18752504400*b^9*c^12-75010017600*b^9*c^8+823670
2728*c^10*b^10-6343606368*c^11*b^10-7128*c^13*b*w2^6+4422857580*c^12
*b^10-1789867044*c^13*b^10-123187149*c^14*b^10+400121856*b^9*c-12364
34868*c^12*b^6-1696262796*c^14*b^8-744104880*c^12*b^5-773326116*c^14
*b^7+577368*c^13*b-1197631008*c^10*b^4+404884656*c^11*b^4+170234136*
c^12*b^4-1970994384*c^6*b^10-14318936352*c^7*b^10+17691430320*c^8*b^
10-12687212736*c^9*b^10+2249192448*b^10*c-8892820224*b^10*c^2+201203
06688*b^10*c^3-27641767104*b^10*c^4+20950083648*b^10*c^5-180418752*c
^11*b^3-41972904*c^13*b^5+70409736*c^10*b^2-29030400*b^7*c*w2^2+4094
064*c^11*b+129377088*c^6*b^3-8276045400*b^11*c^15+2331569448*b^11*c^
16-6246072*b^11*c^19-2146315968*b^5*c^6-54750816*c^9*b^2+173731392*c
^5*b^4-2854440000*b^6*c^5-2624400*c^12*b-1784592*c^16*b^5-1679454*c^
16*b^4+6479352*c^13*b^2+4975113312*b^6*c^7+51834816*c^7*b^2-19557039
2976*c^12*b^12-570865366656*c^10*b^12+367421458752*c^11*b^12+6248534
4*b^6*c^6+437026752*c^6*b^4+997132032*b^5*c^5-483152040*b^11*c^17+69
651576*b^11*c^18-1246707936*c^7*b^4+419904*c^11+839808*c^9+99828*w2^
6*c^14*b^3+654690114*b^10*c^15-431902611*b^10*c^16+4392954*b^10*c^19
-67026*w2^6*c^15*b^4+331776*c^3*b^6*w2^6-66096*w2^4*c^16*b^5-419904*
c^8+680936544*c^8*b^4+335783232*b^5*c^7+1326976*c^4*b^4*w2^6-3431808
0*c^5*b^3*w2^2+5832000*c^8*b*w2^2+388800*c^8*b*w2^4-61772544*c^5*b^3
-15876*c^20*b^8-209952*c^17*b^6+734832*c^18*b^7+102060*c^19*b^7-3144
42*c^19*b^8-399897*c^18*b^6+22187989800*c^14*b^11-45026883288*c^13*b
^11+66730828752*c^12*b^11-61633194192*c^11*b^11-268738560*b^11+12326
6388384*c^9*b^11-266923315008*c^8*b^11-355007836800*c^6*b^11+6218891
64*c^13*b^6+264833452800*b^11*c^5-149220444672*b^11*c^4+61843461120*
b^11*c^3-17830803456*b^11*c^2+3197988864*b^11*c+3780*c^19*b^7*w2^4-1
6257024*b^8-107485056*b^4*c^4+2976419520*b^5*c^8+1919808*c^7*b^2*w2^
4+3882*c^19*b^8*w2^6-50544*c^11*b*w2^6+27216*c^18*b^7*w2^4+15552*c^1
1*w2^4-104509440*b^9-781488*c^19*b^9-8643024*b^3*c^13+100823616*b^3*
c^12-155838492*b^4*c^13-26873856*b^6*c^3-1400409*c^14*b^2-8086068*c^
14*b^3+1930392*c^15*b^3+5429106*c^15*b^4-102373632*b^6*c^2+148211078
4*b^6*c^4-8820*b^8*c^20*w2^2-8188128*c^9*b-107495424*b^12-18117936*c
^11*b^5*w2^6+112899168*c^13*b^9*w2^6-338697504*c^13*b^9*w2^4-3021843
6*c^14*b^9*w2^6+90655308*c^14*b^9*w2^4-2463344*c^11*b^6*w2^6+7390032
*c^11*b^6*w2^4+264547280*c^11*b^8*w2^6-793641840*c^11*b^8*w2^4-74167
792*c^12*b^8*w2^6+222503376*c^12*b^8*w2^4-11524860*c^13*b^8*w2^6+345
74580*c^13*b^8*w2^4-32925168*c^11*b^7*w2^6+98775504*c^11*b^7*w2^4+40
982688*c^12*b^7*w2^6+54353808*c^11*b^5*w2^4-27375408*b^2*c^11-460728
0*b^2*c^12+730704078*b^8*c^15-140771844*b^8*c^16-97200*w2^4*c^12*b+2
592*c^17*b^6*w2^6-125784576*b^5*c^3+27314172*b^4*c^14+71496*c^15*b^3
*w2^4+2750112*b^8*c^17-160088400*b^9*c^15-113989356*b^9*c^16+3408220
8*b^9*c^17+3270132*b^8*c^18-9031680*b^8*w2^2-58060800*b^9*w2^2+10497
600*c^8*b-104509440*b^7*c^2*w2^2-62202*c^16*b^4*w2^4+4791744*c^6*b^3
*w2^4-104976*c^12+102060*c^20*b^9-251569152*b^10+262440*c^20*b^11+13
4144748*b^5*c^14-31160376*b^5*c^15-129600*c^8*b*w2^6-639936*c^7*b^2*
w2^6-9072*c^18*b^7*w2^6-1260*c^19*b^7*w2^6-1935360*c*b^7*w2^4-596275
2*c*b^8*w2^4-1410048*c^4*w2^6*b^5-2144832*c^5*w2^6*b^4-12132*c^17*b^
5*w2^6-31104*c^10*w2^4-466560*c^10*w2^2+3317760*b^11*w2^6-9953280*b^
11*w2^4-602112*b^8*w2^4-3870720*b^9*w2^4-3888*w2^4*c^12-92198880*c^7
*b^8*w2^6+335064256*c^6*b^8*w2^6-1005192768*c^6*b^8*w2^4+227520*c^8*
b^2*w2^6-682560*c^8*b^2*w2^4-4454784*c^9*b^3*w2^6+13364352*c^9*b^3*w
2^4+4978944*c^8*b^3*w2^6-14936832*c^8*b^3*w2^4+111227136*b^8*c^4*w2^
6-333681408*b^8*c^4*w2^4-4345856*b^8*c^3*w2^6+276596640*c^7*b^8*w2^4
+3170648448*c^13*b^12*w2^4+376643520*c^14*b^12*w2^6-1129930560*c^14*
b^12*w2^4-4447099584*b^11*c^7*w2^6+13341298752*b^11*c^7*w2^4-853632*
c^7*b^3*w2^6+2560896*c^7*b^3*w2^4-20712960*b^7*c^3*w2^6+62138880*b^7
*c^3*w2^4+161820*b^7*c^17*w2^6-485460*b^7*c^17*w2^4-1056882816*c^13*
b^12*w2^6-588*c^20*b^8*w2^4+3780*c^20*b^9*w2^4+13037568*b^8*c^3*w2^4
+31005696*b^8*c^2*w2^4-4543488*b^9*c^2*w2^6+13630464*b^9*c^2*w2^4+53
858304*b^9*c^3*w2^6-161574912*b^9*c^3*w2^4-90065664*b^9*c^4*w2^6+270
196992*b^9*c^4*w2^4-63244800*b^9*c^5*w2^6+189734400*b^9*c^5*w2^4+483
494976*b^9*c^6*w2^6-1450484928*b^9*c^6*w2^4-903193344*b^9*c^7*w2^6+2
709580032*b^9*c^7*w2^4-10335232*b^8*c^2*w2^6-14811*c^18*b^6*w2^4-145
8000*b*c^12*w2^2+5184*c^8*w2^6-5184*c^11*w2^6+242792640*c^6*b^4*w2^2
+553962240*b^5*c^5*w2^2-268417800*b^11*c^17*w2^2+38695320*b^11*c^18*
w2^2-692615520*c^7*b^4*w2^2+363716730*b^10*c^15*w2^2-239945895*b^10*
c^16*w2^2+2440530*b^10*c^19*w2^2+378298080*c^8*b^4*w2^2+186546240*b^
5*c^7*w2^2+3016170*b^4*c^15*w2^2-933030*b^4*c^16*w2^2-991440*b^5*c^1
6*w2^2-2287872*c^5*w2^4*b^3-171072*c^7*w2^4*b-829872*c^6*w2^4*b^2+23
3280*c^11*w2^2-58320*c^12*w2^2-89201250*b^6*c^15+3905334*b^6*c^14+23
157981*b^6*c^16-122948064*c^12*b^7*w2^4+82352808*c^13*b^7*w2^4-50572
6848*b^9*c^9*w2^6+1517180544*b^9*c^9*w2^4+252863424*b^9*c^11*w2^6-75
8590272*b^9*c^11*w2^4-231512400*b^9*c^12*w2^6+694537200*b^9*c^12*w2^
4+926049600*b^9*c^8*w2^6-2778148800*b^9*c^8*w2^4-101687688*c^10*b^10
*w2^6+305063064*c^10*b^10*w2^4+78316128*c^11*b^10*w2^6-234948384*c^1
1*b^10*w2^4-54603180*c^12*b^10*w2^6+163809540*c^12*b^10*w2^4-2745093
6*c^13*b^7*w2^6-778005*b^2*c^14*w2^2-245673*c^20*b^10+1072440*b^3*c^
15*w2^2+239976*w2^4*c^13*b^2-4492260*b^3*c^14*w2^2+3599640*b^2*c^13*
w2^2+22097124*c^13*b^10*w2^6+1520829*c^14*b^10*w2^6-4562487*c^14*b^1
0*w2^4-4939776*b^9*c*w2^6+14819328*b^9*c*w2^4+15264628*c^12*b^6*w2^6
-45793884*c^12*b^6*w2^4+20941516*c^14*b^8*w2^6-62824548*c^14*b^8*w2^
4+9186480*c^12*b^5*w2^6-27559440*c^12*b^5*w2^4+9547236*c^14*b^7*w2^6
-28641708*c^14*b^7*w2^4+14785568*c^10*b^4*w2^6-66291372*c^13*b^10*w2
^4+21384*c^13*b*w2^4+545940*b^5*c^17*w2^2-104976*b^12*c^20+871216819
2*b^12*c^15-1946045088*b^12*c^16+2939328*b^12*c^19+327525120*b^12*c^
17-39051072*b^12*c^18+157189896*b^10*c^17-34737579*b^10*c^18+1263872
*c^2*b^6*w2^6-2027808*c^9*b^2*w2^4+2322432*c^2*b^7*w2^6+1552896*c^3*
b^5*w2^6+56700*b^9*c^20*w2^2-44356704*c^10*b^4*w2^4+14995728*c^11*b^
4*w2^4-2101656*c^12*b^4*w2^6+6304968*c^12*b^4*w2^4+24333264*c^6*b^10
*w2^6-72999792*c^6*b^10*w2^4+176776992*c^7*b^10*w2^6-530330976*c^7*b
^10*w2^4-218412720*c^8*b^10*w2^6+655238160*c^8*b^10*w2^4+156632256*c
^9*b^10*w2^6-469896768*c^9*b^10*w2^4-27767808*b^10*c*w2^6+83303424*b
^10*c*w2^4+109787904*b^10*c^2*w2^6-329363712*b^10*c^2*w2^4-4998576*c
^11*b^4*w2^6-434600873280*c^8*b^12*w2^2-271183334400*c^6*b^12*w2^2+3
80477813760*c^7*b^12*w2^2+408246065280*c^9*b^12*w2^2-116640*b^6*c^17
*w2^2-299484*w2^4*c^14*b^3+201078*w2^4*c^15*b^4-995328*c^3*b^6*w2^4-
222165*b^6*c^18*w2^2-3980928*c^4*b^4*w2^4-58320*b^12*c^20*w2^2+48400
93440*b^12*c^15*w2^2-1081136160*b^12*c^16*w2^2+1632960*b^12*c^19*w2^
2+181958400*b^12*c^17*w2^2-21695040*b^12*c^18*w2^2+87327720*b^10*c^1
7*w2^2-19298655*b^10*c^18*w2^2+23290675200*b^12*c^3*w2^2+836075520*b
^12*c*w2^2-5553930240*b^12*c^2*w2^2-69192714240*b^12*c^4*w2^2+154882
990080*b^12*c^5*w2^2-2747633040*b^6*c^8*w2^2-2566080*c^7*b*w2^2-7986
60*b^9*c^18*w2^2+17289*c^14*b^2*w2^6+56700*b^7*c^19*w2^2-59719680*b^
12*w2^2-139760640*b^10*w2^2-61421152*b^6*c^7*w2^6+184263456*b^6*c^7*
w2^4+47559726720*c^13*b^12*w2^2-16948958400*c^14*b^12*w2^2+200119481
280*b^11*c^7*w2^2+38413440*c^7*b^3*w2^2+932083200*b^7*c^3*w2^2-72819
00*b^7*c^17*w2^2+63452160*b^5*c^4*w2^2-1499731200*b^7*c^4*w2^2+73768
83840*b^7*c^8*w2^2-9882336960*b^7*c^7*w2^2-306520200*b^11*c^15*w2^4+
86354424*b^11*c^16*w2^4+77112*b^11*c^19*w2^6-231336*b^11*c^19*w2^4+2
6497728*b^5*c^6*w2^6-79493184*b^5*c^6*w2^4+675936*c^9*b^2*w2^6+35240
000*b^6*c^5*w2^6-105720000*b^6*c^5*w2^4-28784808*b^11*c^16*w2^6-2383
2*c^15*b^3*w2^6+20734*c^16*b^4*w2^6-248398848*b^10*c^3*w2^6+34125638
4*b^10*c^4*w2^6-1023769152*b^10*c^4*w2^4-258643008*b^10*c^5*w2^6+775
929024*b^10*c^5*w2^4+2227392*c^11*b^3*w2^6-6682176*c^11*b^3*w2^4+518
184*c^13*b^5*w2^6-1554552*c^13*b^5*w2^4-869256*c^10*b^2*w2^6+2607768
*c^10*b^2*w2^4+151632*c^11*b*w2^4+102173400*b^11*c^15*w2^6+745196544
*b^10*c^3*w2^4+408240*b^7*c^18*w2^2-69880320*b^5*c^3*w2^2+15174540*b
^4*c^14*w2^2+1527840*b^8*c^17*w2^2-88938000*b^9*c^15*w2^2-63327420*b
^9*c^16*w2^2+18934560*b^9*c^17*w2^2+1816740*b^8*c^18*w2^2+145800*c^2
0*b^11*w2^2+74524860*b^5*c^14*w2^2-17311320*b^5*c^15*w2^2-49556250*b
^6*c^15*w2^2+2169630*b^6*c^14*w2^2+12865545*b^6*c^16*w2^2-136485*c^2
0*b^10*w2^2+41923215360*b^12*c^3+1504935936*b^12*c-9997074432*b^12*c
^2-124546885632*b^12*c^4+278789382144*b^12*c^5-7776*c^17*b^6*w2^4-89
441280*b^8*c*w2^2+6874009920*b^7*c^6*w2^2-1630614240*c^9*b^5*w2^2+22
1700960*c^9*b^6*w2^2+449871840*c^9*b^4*w2^2-2963265120*c^9*b^7*w2^2+
826899120*c^10*b^6*w2^2+21500670240*c^10*b^8*w2^2+12990294720*c^5*b^
8*w2^2-23809255200*c^9*b^8*w2^2+13350202560*c^8*b^8*w2^2+37541880*b^
7*c^15*w2^2+23433300*b^7*c^16*w2^2+4148949600*c^7*b^8*w2^2-150778915
20*c^6*b^8*w2^2-10238400*c^8*b^2*w2^2-1201340160*b^7*c^5*w2^2+36396*
c^17*b^5*w2^4-1597248*c^6*b^3*w2^6+32400*w2^6*c^12*b+17748*b^9*c^18*
w2^6-53244*b^9*c^18*w2^4+9657797184*c^8*b^12*w2^6-28973391552*c^8*b^
12*w2^4+6026296320*c^6*b^12*w2^6-18078888960*c^6*b^12*w2^4-845506252
8*c^7*b^12*w2^6+25365187584*c^7*b^12*w2^4-9072134784*c^9*b^12*w2^6+2
7216404352*c^9*b^12*w2^4+28797120*c^7*b^2*w2^2-108650218320*c^12*b^1
2*w2^2-317147425920*c^10*b^12*w2^2+204123032640*c^11*b^12*w2^2+34714
080*b^6*c^6*w2^2-174690*b^8*c^19*w2^2-4945739472*b^6*c^8+6434496*c^5
*w2^4*b^4+4230144*c^4*w2^4*b^5+320760*c^13*b*w2^2+200465280*c^9*b^3*
w2^2-224052480*c^8*b^3*w2^2-12448080*c^6*b^2*w2^2-5005221120*b^8*c^4
*w2^2+195563520*b^8*c^3*w2^2+465085440*b^8*c^2*w2^2+204456960*b^9*c^
2*w2^2-2423623680*b^9*c^3*w2^2+4052954880*b^9*c^4*w2^2+2846016000*b^
9*c^5*w2^2-21757273920*b^9*c^6*w2^2+40643700480*b^9*c^7*w2^2+8153071
20*c^11*b^5*w2^2-5080462560*c^13*b^9*w2^2+1359829620*c^14*b^9*w2^2+4
66560*c^9*w2^2-4618944*c^7*b-1437588*b^9*c^18+22032*w2^6*c^16*b^5+85
7703*b^6*c^16*w2^4+3033*c^20*b^10*w2^6-9099*c^20*b^10*w2^4+1296*b^12
*c^20*w2^6-3888*b^12*c^20*w2^4-107557632*b^12*c^15*w2^6+322672896*b^
12*c^15*w2^4+24025248*b^12*c^16*w2^6-72075744*b^12*c^16*w2^4-36288*b
^12*c^19*w2^6+108864*b^12*c^19*w2^4-4043520*b^12*c^17*w2^6+12130560*
b^12*c^17*w2^4+482112*b^12*c^18*w2^6-1446336*b^12*c^18*w2^4-1940616*
b^10*c^17*w2^6+5821848*b^10*c^17*w2^4+428859*b^10*c^18*w2^6-1286577*
b^10*c^18*w2^4-517570560*b^12*c^3*w2^6+1552711680*b^12*c^3*w2^4-1857
9456*b^12*c*w2^6+55738368*b^12*c*w2^4+123420672*b^12*c^2*w2^6-370262
016*b^12*c^2*w2^4+1537615872*b^12*c^4*w2^6-4612847616*b^12*c^4*w2^4-
3441844224*b^12*c^5*w2^6+10325532672*b^12*c^5*w2^4+61058512*b^6*c^8*
w2^6-183175536*b^6*c^8*w2^4-15552*c^8*w2^4-782281571904*c^8*b^12-488
130001920*c^6*b^12+684860064768*c^7*b^12+734842917504*c^9*b^12+10108
8*c^9*b*w2^6-686908260*c^12*b^6*w2^2-413391600*c^12*b^5*w2^2-4296256
20*c^14*b^7*w2^2-665350560*c^10*b^4*w2^2+224935920*c^11*b^4*w2^2+945
74520*c^12*b^4*w2^2-1094996880*c^6*b^10*w2^2-7954964640*c^7*b^10*w2^
2+9828572400*c^8*b^10*w2^2-7048451520*c^9*b^10*w2^2+1249551360*b^10*
c*w2^2-4940455680*b^10*c^2*w2^2+11177948160*b^10*c^3*w2^2-1535653728
0*b^10*c^4*w2^2+11638935360*b^10*c^5*w2^2-942368220*c^14*b^8*w2^2+12
1116*b^8*c^18*w2^4-3240*c^20*b^11*w2^6+9720*c^20*b^11*w2^4-1656108*b
^5*c^14*w2^6+4968324*b^5*c^14*w2^4+384696*b^5*c^15*w2^6-1154088*b^5*
c^15*w2^4+1101250*b^6*c^15*w2^6-3303750*b^6*c^15*w2^4-48214*b^6*c^14
*w2^6+144642*b^6*c^14*w2^4-285901*b^6*c^16*w2^6+110850480*c^11*b^6*w
2^2+3337550640*c^12*b^8*w2^2+518618700*c^13*b^8*w2^2+1481632560*c^11
*b^7*w2^2-1844220960*c^12*b^7*w2^2+1235292120*c^13*b^7*w2^2+22757708
160*b^9*c^9*w2^2-11378854080*b^9*c^11*w2^2+10418058000*b^9*c^12*w2^2
-41672232000*b^9*c^8*w2^2+4575945960*c^10*b^10*w2^2-3524225760*c^11*
b^10*w2^2+2457143100*c^12*b^10*w2^2-994370580*c^13*b^10*w2^2-6843730
5*c^14*b^10*w2^2+222289920*b^9*c*w2^2-11904627600*c^11*b^8*w2^2-1002
32640*c^11*b^3*w2^2+39116520*c^10*b^2*w2^2+2274480*c^11*b*w2^2+71876
160*c^6*b^3*w2^2-4597803000*b^11*c^15*w2^2+1295316360*b^11*c^16*w2^2
-3470040*b^11*c^19*w2^2-1192397760*b^5*c^6*w2^2-30417120*c^9*b^2*w2^
2+96517440*c^5*b^4*w2^2-1585800000*b^6*c^5*w2^2+2763951840*b^6*c^7*w
2^2-23318280*c^13*b^5*w2^2+645120*c*b^7*w2^6-51867*c^14*b^2*w2^4+200
704*b^8*w2^6+1290240*b^9*w2^6+1296*w2^6*c^12+10368*c^10*w2^6+3332736
0*b^7*c^4*w2^6-163930752*b^7*c^8*w2^6+491792256*b^7*c^8*w2^4+2196074
88*b^7*c^7*w2^6-658822464*b^7*c^7*w2^4-152755776*b^7*c^6*w2^6+458267
328*b^7*c^6*w2^4+26696448*b^7*c^5*w2^6-80089344*b^7*c^5*w2^4+3623587
2*c^9*b^5*w2^6-108707616*c^9*b^5*w2^4-4926688*c^9*b^6*w2^6+14780064*
c^9*b^6*w2^4-9997152*c^9*b^4*w2^6+29991456*c^9*b^4*w2^4+65850336*c^9
*b^7*w2^6-99982080*b^7*c^4*w2^4+2414449296*c^12*b^12*w2^6-7243347888
*c^12*b^12*w2^4+7047720576*c^10*b^12*w2^6-21143161728*c^10*b^12*w2^4
-4536067392*c^11*b^12*w2^6+13608202176*c^11*b^12*w2^4-771424*b^6*c^6
*w2^6+2314272*b^6*c^6*w2^4-5395392*c^6*b^4*w2^6+16186176*c^6*b^4*w2^
4-12310272*b^5*c^5*w2^6+36930816*b^5*c^5*w2^4+5964840*b^11*c^17*w2^6
-17894520*b^11*c^17*w2^4-859896*b^11*c^18*w2^6+1987584*c*b^8*w2^6+49
37*c^18*b^6*w2^6-6967296*c^2*b^7*w2^4-4658688*c^3*b^5*w2^4+2579688*b
^11*c^18*w2^4-46174368*c^7*b^4*w2^4-8082594*b^10*c^15*w2^6+24247782*
b^10*c^15*w2^4+5332131*b^10*c^16*w2^6-15996393*b^10*c^16*w2^4-54234*
b^10*c^19*w2^6+162702*b^10*c^19*w2^4-8406624*c^8*b^4*w2^6+25219872*c
^8*b^4*w2^4-4145472*b^5*c^7*w2^6+12436416*b^5*c^7*w2^4+15391456*c^7*
b^4*w2^6-1013904*c^11*w2^4*b^2-18297664*b^6*c^4*w2^6+54892992*b^6*c^
4*w2^4-303264*c^9*b*w2^4+337968*b^2*c^11*w2^6+56880*b^2*c^12*w2^6-17
0640*b^2*c^12*w2^4-10368*c^9*w2^6+1327104*b^12*w2^6-3981312*b^12*w2^
4+3105792*b^10*w2^6-9317376*b^10*w2^4-149299200*b^11*w2^2-39481344*b
^11*c*w2^6-36745920*b^5*c^8*w2^6+110237760*b^5*c^8*w2^4+9648*c^19*b^
9*w2^6-28944*c^19*b^9*w2^4+106704*b^3*c^13*w2^6-320112*b^3*c^13*w2^4
-1244736*b^3*c^12*w2^6+3734208*b^3*c^12*w2^4+1923932*b^4*c^13*w2^6-5
771796*b^4*c^13*w2^4+118444032*b^11*c*w2^4+12326661000*c^14*b^11*w2^
2-25014935160*c^13*b^11*w2^2+37072682640*c^12*b^11*w2^2-34240663440*
c^11*b^11*w2^2+68481326880*c^9*b^11*w2^2-148290730560*c^8*b^11*w2^2-
197226576000*c^6*b^11*w2^2+345493980*c^13*b^6*w2^2+147129696000*b^11
*c^5*w2^2-82900247040*b^11*c^4*w2^2+34357478400*b^11*c^3*w2^2-990600
1920*b^11*c^2*w2^2+1776660480*b^11*c*w2^2-59713920*b^4*c^4*w2^2+1653
566400*b^5*c^8*w2^2+31104*c^9*w2^4-2282710896*c^11*b^11*w2^4+4565421
792*c^9*b^11*w2^4+3295349568*c^8*b^11*w2^6-9886048704*c^8*b^11*w2^4+
4382812800*c^6*b^11*w2^6-13148438400*c^6*b^11*w2^4-7677644*c^13*b^6*
w2^6+23032932*c^13*b^6*w2^4-3269548800*b^11*c^5*w2^6+9808646400*b^11
*c^5*w2^4+1842227712*b^11*c^4*w2^6-5526683136*b^11*c^4*w2^4-76349952
0*b^11*c^3*w2^6+2290498560*b^11*c^3*w2^4+220133376*b^11*c^2*w2^6-660
400128*b^11*c^2*w2^4-1521807264*c^9*b^11*w2^6-273925800*c^14*b^11*w2
^6+821777400*c^14*b^11*w2^4+555887448*c^13*b^11*w2^6-1667662344*c^13
*b^11*w2^4-823837392*c^12*b^11*w2^6+2471512176*c^12*b^11*w2^4+760903
632*c^11*b^11*w2^6-233280*c^8*w2^2-197551008*c^9*b^7*w2^4+55126608*c
^10*b^6*w2^4-477792672*c^10*b^8*w2^6+1433378016*c^10*b^8*w2^4-288673
216*c^5*b^8*w2^6+866019648*c^5*b^8*w2^4+529094560*c^9*b^8*w2^6-15872
83680*c^9*b^8*w2^4-296671168*c^8*b^8*w2^6+890013504*c^8*b^8*w2^4-834
264*b^7*c^15*w2^6+2502792*b^7*c^15*w2^4-520740*b^7*c^16*w2^6+1562220
*b^7*c^16*w2^4-18375536*c^10*b^6*w2^6-434160*c^19*b^9*w2^2-4801680*b
^3*c^13*w2^2+56013120*b^3*c^12*w2^2-86576940*b^4*c^13*w2^2-14929920*
b^6*c^3*w2^2-56874240*b^6*c^2*w2^2+823394880*b^6*c^4*w2^2-4548960*c^
9*b*w2^2-15208560*b^2*c^11*w2^2-2559600*b^2*c^12*w2^2+405946710*b^8*
c^15*w2^2-78206580*b^8*c^16*w2^2-9021038*b^8*c^15*w2^6+1737924*b^8*c
^16*w2^6-5213772*b^8*c^16*w2^4-337212*b^4*c^14*w2^6+1011636*b^4*c^14
*w2^4-33952*b^8*c^17*w2^6+101856*b^8*c^17*w2^4+1976400*b^9*c^15*w2^6
-5929200*b^9*c^15*w2^4+1407276*b^9*c^16*w2^6-4221828*b^9*c^16*w2^4-4
20768*b^9*c^17*w2^6+1262304*b^9*c^17*w2^4-40372*b^8*c^18*w2^6+270631
14*b^8*c^15*w2^4)/b^2/(b*c-1-b)/(-c+b*c-2*b);

d1:=-1/18*(1692*c^7*b^3+48348*b^5*c^4+2115*c^9*b^5-2016*c^9*b^6-162*
c^9*b^4-207*c^10*b^5+144*c^10*b^6+378*c^8*b^2-207*c^9*b^3+10620*b^3*
c^4+477*c^8*b^3+6264*c^5*b^2-1728*c^6*b^2+3312*b^3*c+72*c^10*b^4+72*
c^4*w2+72*c^4*w2^2-5310*c^6*b^3+900*c^6*b-24174*b^5*c^6+19656*c^5*b^
4+288*c^3*w2*b+396*c^3*b*w2^2-196128*b^6*c^5-47232*b^6*c^7+528*c^2*b
^2*w2+832*c^2*b^2*w2^2-882*c^7*b^2+115920*b^6*c^6-13428*c^6*b^4-1800
*c^4*b+6534*c^7*b^4+1152*c*w2*b^3+720*c*b^3*w2^2+960*w2*b^4-1296*c^8
*b^4+20853*b^5*c^7+252*w2^2*c^6*b+2304*w2*b^5-2592*b^4*c-3456*b^2*c^
4-3816*b^3*c^2-1440*c^7*w2*b^3+9000*c^7*w2*b^5-72*c^7*w2*b-10368*b^4
*c^2+26136*b^4*c^3-26856*b^4*c^4+1476*b*c^3-9099*b^5*c^8+6624*b^5-32
256*b^6*c-188928*b^6*c^3+101376*b^6*c^2+231840*b^6*c^4-6768*b^3*c^3+
21888*w2*b^5*c^4-144*w2*c^9*b^4-504*w2*c^9*b^6+792*w2*c^9*b^5-33840*
b^5*c+3168*w2*b^6*c^8-3528*b^2*c^3+36*w2*c^10*b^6-72*w2*c^10*b^5-374
4*w2*b^3*c^4-72*w2*c^9*b^3+72792*b^5*c^2+66*w2*c^8*b^2-83412*b^5*c^3
+504*w2*c^8*b^3+432*w2*c^6*b^2-600*w2*c^5*b^2+4608*b^6+30*w2*c^10*b^
4+2304*b^4+1872*w2*c^6*b^3-10944*w2*b^5*c^6+144*w2*c^6*b+27048*w2*c^
5*b^4-252*w2*c^7*b^2-11808*w2*b^6*c^7-49032*w2*b^6*c^5+28980*w2*b^6*
c^6-14640*w2*c^6*b^4-330*w2*c^8*b^4+4260*w2*c^7*b^4+864*w2*b^2*c^4-2
640*w2*b^4*c^2+17040*w2*b^4*c^3+3024*b^2*c^2-3672*w2*b^5*c^8-29280*w
2*b^4*c^4-8064*w2*b^6*c-47232*w2*b^6*c^3+25344*w2*b^6*c^2+57960*w2*b
^6*c^4+5760*w2*b^3*c^3-12672*w2*b^5*c+2288*w2^2*c^5*b^2+4788*w2^2*b^
3*c^4+29376*w2*b^5*c^2-36000*w2*b^5*c^3-1440*w2^2*b^2*c^4-2576*w2^2*
b^4*c^2+3032*w2^2*b^4*c^3-8064*w2^2*b^6*c-7056*w2^2*b^5*c+14472*w2^2
*b^5*c^2-4176*w2^2*b^3*c^3+288*c^4+144*c^6+404*c^6*b^4*w2^2+758*c^7*
b^4*w2^2-322*c^8*b^4*w2^2+3951*b^5*c^7*w2^2-288*c^5-72*c^5*w2+3168*b
^6*c^8*w2^2-99*c^7*b*w2^2-72*c^5*w2^2-288*c^4*w2*b-504*c^4*b*w2^2+10
44*c^7*b^3*w2^2+8820*b^5*c^4*w2^2-15804*b^5*c^3*w2^2+441*c^9*b^5*w2^
2-504*c^9*b^6*w2^2-6*c^9*b^4*w2^2+36*c^10*b^6*w2^2+104*c^8*b^2*w2^2-
210*c^7*b^2*w2^2+28980*b^6*c^6*w2^2+12672*b^6*c^8-45*c^9*b^3*w2^2-9*
c^8*b^3*w2^2-720*c^6*b^2*w2^2+36*w2*c^6+1152*w2*b^6-369*c^7*b-840*c^
3*b^2*w2^2-1008*c^3*b^2*w2+14*c^10*b^4*w2^2-2394*c^6*b^3*w2^2-4410*b
^5*c^6*w2^2-2464*c^5*b^4*w2^2-49032*b^6*c^5*w2^2-11808*b^6*c^7*w2^2-
45*w2^2*c^10*b^5-2304*c*w2*b^4-96*c*b^4*w2^2+448*b^4*w2^2+1440*b^5*w
2^2-4032*c^2*w2*b^3+72*c^2*b^3*w2^2+1152*w2^2*b^6+36*w2^2*c^6+808*b^
4*c^4*w2^2-1809*b^5*c^8*w2^2-47232*b^6*c^3*w2^2+25344*b^6*c^2*w2^2+5
7960*b^6*c^4*w2^2)*b/(1+w2)/(-198*b^5*c^4+150*b^3*c^4+17*c^5*b^2+160
*b^3*c-5*c^6*b^3-18*b^5*c^6-29*c^5*b^4-54*b^6*c^5+6*b^6*c^6+17*c^6*b
^4-18*c^4*b+108*b^5*c^5-40*c^5*b^3+68*b^2*c-116*b^4*c+22*b^2*c^4-300
*b^3*c^2-332*b^4*c^2+490*b^4*c^3-166*b^4*c^4+144*b^5-216*b^6*c-378*b
^6*c^3+396*b^6*c^2+198*b^6*c^4-432*b^5*c-134*b^2*c^3+396*b^5*c^2+48*
b^6+6*c^3+40*b^3+136*b^4+36*b*c^2+44*b^2*c^2)/(b^2*c^4-6*b^2*c^3+13*
b^2*c^2-12*b^2*c+4*b^2+c^2);

d2:=1/18*(1692*c^7*b^3+48348*b^5*c^4+2115*c^9*b^5-2016*c^9*b^6-162*c
^9*b^4-207*c^10*b^5+144*c^10*b^6+378*c^8*b^2-207*c^9*b^3+10620*b^3*c
^4+477*c^8*b^3+6264*c^5*b^2-1728*c^6*b^2+3312*b^3*c+72*c^10*b^4-72*c
^4*w2+72*c^4*w2^2-5310*c^6*b^3+900*c^6*b-24174*b^5*c^6+19656*c^5*b^4
-288*c^3*w2*b+396*c^3*b*w2^2-196128*b^6*c^5-47232*b^6*c^7-528*c^2*b^
2*w2+832*c^2*b^2*w2^2-882*c^7*b^2+115920*b^6*c^6-13428*c^6*b^4-1800*
c^4*b+6534*c^7*b^4-1152*c*w2*b^3+720*c*b^3*w2^2-960*w2*b^4-1296*c^8*
b^4+20853*b^5*c^7+252*w2^2*c^6*b-2304*w2*b^5-2592*b^4*c-3456*b^2*c^4
-3816*b^3*c^2+1440*c^7*w2*b^3-9000*c^7*w2*b^5+72*c^7*w2*b-10368*b^4*
c^2+26136*b^4*c^3-26856*b^4*c^4+1476*b*c^3-9099*b^5*c^8+6624*b^5-322
56*b^6*c-188928*b^6*c^3+101376*b^6*c^2+231840*b^6*c^4-6768*b^3*c^3-2
1888*w2*b^5*c^4+144*w2*c^9*b^4+504*w2*c^9*b^6-792*w2*c^9*b^5-33840*b
^5*c-3168*w2*b^6*c^8-3528*b^2*c^3-36*w2*c^10*b^6+72*w2*c^10*b^5+3744
*w2*b^3*c^4+72*w2*c^9*b^3+72792*b^5*c^2-66*w2*c^8*b^2-83412*b^5*c^3-
504*w2*c^8*b^3-432*w2*c^6*b^2+600*w2*c^5*b^2+4608*b^6-30*w2*c^10*b^4
+2304*b^4-1872*w2*c^6*b^3+10944*w2*b^5*c^6-144*w2*c^6*b-27048*w2*c^5
*b^4+252*w2*c^7*b^2+11808*w2*b^6*c^7+49032*w2*b^6*c^5-28980*w2*b^6*c
^6+14640*w2*c^6*b^4+330*w2*c^8*b^4-4260*w2*c^7*b^4-864*w2*b^2*c^4+26
40*w2*b^4*c^2-17040*w2*b^4*c^3+3024*b^2*c^2+3672*w2*b^5*c^8+29280*w2
*b^4*c^4+8064*w2*b^6*c+47232*w2*b^6*c^3-25344*w2*b^6*c^2-57960*w2*b^
6*c^4-5760*w2*b^3*c^3+12672*w2*b^5*c+2288*w2^2*c^5*b^2+4788*w2^2*b^3
*c^4-29376*w2*b^5*c^2+36000*w2*b^5*c^3-1440*w2^2*b^2*c^4-2576*w2^2*b
^4*c^2+3032*w2^2*b^4*c^3-8064*w2^2*b^6*c-7056*w2^2*b^5*c+14472*w2^2*
b^5*c^2-4176*w2^2*b^3*c^3+288*c^4+144*c^6+404*c^6*b^4*w2^2+758*c^7*b
^4*w2^2-322*c^8*b^4*w2^2+3951*b^5*c^7*w2^2-288*c^5+72*c^5*w2+3168*b^
6*c^8*w2^2-99*c^7*b*w2^2-72*c^5*w2^2+288*c^4*w2*b-504*c^4*b*w2^2+104
4*c^7*b^3*w2^2+8820*b^5*c^4*w2^2-15804*b^5*c^3*w2^2+441*c^9*b^5*w2^2
-504*c^9*b^6*w2^2-6*c^9*b^4*w2^2+36*c^10*b^6*w2^2+104*c^8*b^2*w2^2-2
10*c^7*b^2*w2^2+28980*b^6*c^6*w2^2+12672*b^6*c^8-45*c^9*b^3*w2^2-9*c
^8*b^3*w2^2-720*c^6*b^2*w2^2-36*w2*c^6-1152*w2*b^6-369*c^7*b-840*c^3
*b^2*w2^2+1008*c^3*b^2*w2+14*c^10*b^4*w2^2-2394*c^6*b^3*w2^2-4410*b^
5*c^6*w2^2-2464*c^5*b^4*w2^2-49032*b^6*c^5*w2^2-11808*b^6*c^7*w2^2-4
5*w2^2*c^10*b^5+2304*c*w2*b^4-96*c*b^4*w2^2+448*b^4*w2^2+1440*b^5*w2
^2+4032*c^2*w2*b^3+72*c^2*b^3*w2^2+1152*w2^2*b^6+36*w2^2*c^6+808*b^4
*c^4*w2^2-1809*b^5*c^8*w2^2-47232*b^6*c^3*w2^2+25344*b^6*c^2*w2^2+57
960*b^6*c^4*w2^2)*b/(w2-1)/(-198*b^5*c^4+150*b^3*c^4+17*c^5*b^2+160*
b^3*c-5*c^6*b^3-18*b^5*c^6-29*c^5*b^4-54*b^6*c^5+6*b^6*c^6+17*c^6*b^
4-18*c^4*b+108*b^5*c^5-40*c^5*b^3+68*b^2*c-116*b^4*c+22*b^2*c^4-300*
b^3*c^2-332*b^4*c^2+490*b^4*c^3-166*b^4*c^4+144*b^5-216*b^6*c-378*b^
6*c^3+396*b^6*c^2+198*b^6*c^4-432*b^5*c-134*b^2*c^3+396*b^5*c^2+48*b
^6+6*c^3+40*b^3+136*b^4+36*b*c^2+44*b^2*c^2)/(b^2*c^4-6*b^2*c^3+13*b
^2*c^2-12*b^2*c+4*b^2+c^2);

d3:=-1/9*(3852*c^7*b^3+15516*b^5*c^4+927*c^9*b^5-1260*c^9*b^6+54*c^9
*b^4-99*c^10*b^5+90*c^10*b^6+279*c^8*b^2-99*c^9*b^3+16236*b^3*c^4-27
9*c^8*b^3+7164*c^5*b^2-2376*c^6*b^2+1584*b^3*c+27*c^10*b^4+108*c^4*w
2^2-8118*c^6*b^3+684*c^6*b-7758*b^5*c^6-20916*c^5*b^4+540*c^3*b*w2^2
-122580*b^6*c^5-29520*b^6*c^7+1096*c^2*b^2*w2^2-504*c^7*b^2+72450*b^
6*c^6+8532*c^6*b^4-1368*c^4*b+144*c^7*b^4+1296*c*b^3*w2^2-801*c^8*b^
4+7353*b^5*c^7+324*w2^2*c^6*b+864*b^4*c-4752*b^2*c^4+2232*b^3*c^2-64
08*b^4*c^2+576*b^4*c^3+17064*b^4*c^4+1044*b*c^3-3591*b^5*c^8+3168*b^
5-20160*b^6*c-118080*b^6*c^3+63360*b^6*c^2+144900*b^6*c^4-15408*b^3*
c^3-14832*b^5*c-2016*b^2*c^3+28728*b^5*c^2-29412*b^5*c^3+2880*b^6+86
4*b^4+2232*b^2*c^2+1988*w2^2*c^5*b^2+2916*w2^2*b^3*c^4-1008*w2^2*b^2
*c^4-3896*w2^2*b^4*c^2+11552*w2^2*b^4*c^3-12096*w2^2*b^6*c-13392*w2^
2*b^5*c+29160*w2^2*b^5*c^2-1296*w2^2*b^3*c^3+180*c^4+90*c^6-6916*c^6
*b^4*w2^2+2888*c^7*b^4*w2^2-487*c^8*b^4*w2^2+8451*b^5*c^7*w2^2-180*c
^5+4752*b^6*c^8*w2^2-135*c^7*b*w2^2-108*c^5*w2^2-648*c^4*b*w2^2+324*
c^7*b^3*w2^2+19764*b^5*c^4*w2^2-33804*b^5*c^3*w2^2+837*c^9*b^5*w2^2-
756*c^9*b^6*w2^2-78*c^9*b^4*w2^2+54*c^10*b^6*w2^2+137*c^8*b^2*w2^2-3
36*c^7*b^2*w2^2+43470*b^6*c^6*w2^2+7920*b^6*c^8-81*c^9*b^3*w2^2+243*
c^8*b^3*w2^2-504*c^6*b^2*w2^2-261*c^7*b-1344*c^3*b^2*w2^2+29*c^10*b^
4*w2^2-1458*c^6*b^3*w2^2-9882*b^5*c^6*w2^2+11060*c^5*b^4*w2^2-73548*
b^6*c^5*w2^2-17712*b^6*c^7*w2^2-81*w2^2*c^10*b^5-1248*c*b^4*w2^2+928
*b^4*w2^2+2592*b^5*w2^2-1944*c^2*b^3*w2^2+1728*w2^2*b^6+54*w2^2*c^6-
13832*b^4*c^4*w2^2-3645*b^5*c^8*w2^2-70848*b^6*c^3*w2^2+38016*b^6*c^
2*w2^2+86940*b^6*c^4*w2^2)*b/(1+w2)/(w2-1)/(-198*b^5*c^4+150*b^3*c^4
+17*c^5*b^2+160*b^3*c-5*c^6*b^3-18*b^5*c^6-29*c^5*b^4-54*b^6*c^5+6*b
^6*c^6+17*c^6*b^4-18*c^4*b+108*b^5*c^5-40*c^5*b^3+68*b^2*c-116*b^4*c
+22*b^2*c^4-300*b^3*c^2-332*b^4*c^2+490*b^4*c^3-166*b^4*c^4+144*b^5-
216*b^6*c-378*b^6*c^3+396*b^6*c^2+198*b^6*c^4-432*b^5*c-134*b^2*c^3+
396*b^5*c^2+48*b^6+6*c^3+40*b^3+136*b^4+36*b*c^2+44*b^2*c^2)/(b^2*c^
4-6*b^2*c^3+13*b^2*c^2-12*b^2*c+4*b^2+c^2);

